Density of triangulated ternary disc packings

We consider ternary disc packings of the plane, i.e. the packings using discs of three different radii. Packings in which each ''hole'' is bounded by three pairwise tangent discs are called triangulated. There are 164 pairs $(r,s)$, $1{>}r{>}s$, allowing triangulated packings by discs of radii 1, $r$ and $s$. In this paper, we enhance existing methods of dealing with maximal-density packings in order to find ternary triangulated packings which maximize the density among all the packings with the same disc radii. We showed for 16 pairs that the density is maximized by a triangulated ternary packing; for 15 other pairs, we proved the density to be maximized by a triangulated packing using only two sizes of discs; for 40 pairs, we found non-triangulated packings strictly denser than any triangulated one; finally, we classified the remaining cases where our methods are not applicable.

==> a/generate_polyhedron.sage <==
the_path=''

# Main functions
load(the_path+"ternary_main_functions.sage")

#==============================  Global Variables ==============================

from sage.symbolic.expression_conversions import RingConverter
SR2RIF = RingConverter(RIF)

ptype = 'e1rs'

#============================== Epsilon polyhedron  ==============================

def eps_polyhedron(eps):
    ''' Returns the polyhedron on V(all R6), m1,mr,ms st dE > dU with eps, not precise !!! (RDF) '''
    eqs = [(0,1,0,0),(0,0,1,0),(0,0,0,1)]  # m1,mr,ms >= 0
    var('a','b','c', 'M1', 'Mr', 'Ms')
    endps = lambda  x: [0] if RIF(x)==0 else RIF(x).endpoints()
    for (ra,rb,rc) in ttriangles:
        for x in [a,b,c]:
            De = dE(ra,rb,rc,eps,x)
            le = De.endpoints()
            Du = dU(ra,rb,rc,eps, x)
            lu1 = endps(Du.coefficient(M1))
            lur = endps(Du.coefficient(Mr))
            lus = endps(Du.coefficient(Ms))
            endpoints = [(de,du1,dur,dus) for de in le for du1 in lu1 for dur in lur for dus in lus]
            # The intervals of de,du are not precise, so we check all combinations of endpoints
            for (de,du1,dur,dus) in endpoints:
                eqs += [(QQ(de), -QQ(du1), -QQ(dur), -QQ(dus))]
    eqs9D = [ [e[0]] + [0,0,0,0,0,0] + list(e[1:]) for e in eqs]
    return Polyhedron(ieqs = eqs9D)

#============================== Vm polyhedron  ==============================

def Vm_polyhedron(q):
    '''Given q, returns a Q^9- polyhedron[ vr1r,vsrs,etc]+[m_1, m_r, m_s]
    taking into account the lower bound on m_q ensuring potential
    positivity around any vertex in a packing (consider only
    "important" configs around vertices: should be checked with all
    config afterwards by the function verify_m(q,mq))

    '''
    timer = time.time()
    m_q_vector = [1,0,0] if q>r else [0,1,0] if q>s else [0,0,1]    
    qq = lambda x : RIF(x).simplest_rational() # simplest rational...
    
    exact_coronas_num = 0
    Rifr.<vr1r, vs1s, v1r1, vsrs, v1s1, vrsr> = PolynomialRing(RIF)
    vlist =  [vr1r, vs1s, v1r1, vsrs, v1s1, vrsr]
    ineqs = []
    l = list(corona_generator(q)) #!!! for 23
    print("Polyhedron Vm" + r_name(q) + ": we have " + str(len(l)) + " coronas to check")
    counter,t,t0=0, time.time(), time.time()
    for triangles in l:
        counter+=1
        if time.time()-t > 60:
            t = time.time()
            print("  " + str(t-t0) + " seconds of computation: we have treated " + str(counter) + " coronas")
        sum_v = sum(V(*t) for t in triangles)
        sum_angles = sum(tight_angle(t) for t in triangles)
        diff = abs(2*RIFpi - sum_angles)

        if diff.contains_zero():
            exact_coronas_num += 1
        else:
            lb = -sum_v / diff
            lbp = Rifr(lb)
            # mq >= lbp -> -lbp+mq >= 0
            ineq = list(map(qq, [-lbp.constant_coefficient()]+[-lbp.coefficient({y:1}) for y in vlist]+m_q_vector))
            ineqs+=[ineq]

    print("Eqs done, making the polyhedron")
    PP = Polyhedron(ieqs = ineqs)

    print("     Polyhedron for m"+str(r_name(q))+ " took " + str(time.time()-timer)+" | "+str(PP))
    if exact_coronas_num > 3:
            print ("     Too many exact coronas around " + r_name(q))  
    return PP


#============================== Treating types of polyhedra  ==============================

def get_all_polyhedra(case):
    Pe1rs = get_one_polyhedron("e1rs",case)
    if Pe1rs.is_empty():
        raise NameError("Pe1rs is empty")
    if not Pe1rs.is_compact():
        raise NameError(str(case)+" Pe1rs is not compact")
    return Pe1rs
        

def get_one_polyhedron(q, case):
    ''' If a polyhedron of type string(q) was already saved for this case, load it
    else, compute it and save it'''
    Pq = 0
    try:        
        Pq = load(the_path+"output/"+str(case)+"_P_"+q+".sobj") #TODO upper
        print("  Found P"+q+": "+str(Pq))
    except FileNotFoundError:
        print("  Making P"+q+": "+str(Pq))
        if q=="e":
            Pq = eps_polyhedron(0)
            if Pq.is_empty():
                raise NameError("Pe is empty for eps=0")
        elif q=="1":
            Pq = Vm_polyhedron(I)
        elif q=="r":
            Pq = Vm_polyhedron(r)
        elif q=="s":
            Pq = Vm_polyhedron(s)
        elif q=="e1":
            Pq = get_one_polyhedron("e",case).intersection(get_one_polyhedron("1",case))
        elif q=="rs":
            Pq = get_one_polyhedron("r",case).intersection(get_one_polyhedron("s",case))
        elif q=="e1rs":
            Pq = get_one_polyhedron("e1",case).intersection(get_one_polyhedron("rs",case))
        
        print(str(case)+"  P"+q+" was computed: "+str(Pq))
        save(Pq, the_path+"output/"+str(case)+"_P_"+q+".sobj")#TODO add output
        print(str(case)+"  P"+q+" was saved")
    return Pq
    

        
def main(case, ptype):
    global V2, m1, mr, ms, eps, z1, zr, zs, LQ
    init(case)
    
    # Vxyz
    M,v=matrix_vector(coronas)
    V2=M.inverse()*v

    # Polyhedra
    Pvmeps = get_one_polyhedron(ptype, case)
        
    return 0
    


==> a/library/drawing.sage <==
# independent of dics number

#============================== Draw Curves ============================================================

#------------------------------ Thomas' way to draw ------------------------------

# to draw lines instead of plot (which is capricious)
#seg = lambda a,b,k: [RDF(a+i*(b-a)/k) for i in range(k+1)]

seg = lambda a,b,k: [QQ(n(a+i*(b-a)/k)) for i in range(k+1)]

# for each edge xy, study triangles xyz with contact xz and yz and length of edge xy varying from tight to stretched


var('x')

def curves_for_paper(ra,rb,rc):
    ''' Edge b (between ra-center and rb-center )varies from contact to stretched '''
    bmin = ra+rc
    bmax = min(s/10+sqrt((rb+rc)**2-rb**2) + sqrt((rb+ra)**2-rb**2), ra+rb+rb+rc-QQ(.0000001))
    Ep = line([[x, E(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,100)],color=(0,0,0.5), thickness = .6)
    Up = line([[x, Unoz(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,100)],color='red', linestyle='dotted', thickness = .8)
    U2p = line([[x, U2(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,200)],color='red', thickness = 1.3)
    tD = sign_change_point(lambda x: dist(x,rb+rc,ra+rb,rb,ra,rc,radius(rb+rc,x,ra+rb,ra,rb,rc)), ra+rc, bmax, QQ(.05))
    Dp=line([[x, dist(x,rb+rc,ra+rb,rb,ra,rc,radius(rb+rc,x,ra+rb,ra,rb,rc))] for x in seg(tD-QQ(.05),tD+QQ(.05),50)],color=(0,.7,.4),thickness = .5)
    Zp = line([[x, U(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,100)],color = 'red',linestyle='dashed', thickness = .8)
   # Zp = plot(z(rb), color = 'red', xmin=ra+rc, xmax=bmax, thickness = .8)
    #Epsp = line([(ra+rc+eps,0), (ra+rc+eps,.1)], linestyle='dashed', color = "orange", thickness = .5)
    #L =  line([(LQ[(ra,rc)][0],-0.01), (LQ[(ra,rc)][0],0.01)], color = "green", thickness = 3)
    
    L=text("\u2716", (LQ[(ra,rc)][0],0), color=(0,.7,.4),  fontsize=10, vertical_alignment='center')
    return U2p+Up+Ep+Dp+L+Zp


def curves(ra,rb,rc):
    ''' Edge b (between ra-center and rb-center )varies from contact to stretched '''
    #print(ra,rb,rc)
    bmin = ra+rc
    bmax = min(s/10+sqrt((rb+rc)**2-rb**2) + sqrt((rb+ra)**2-rb**2), ra+rb+rb+rc-QQ(.0000001))
    Ep = line([[x, E(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,100)],thickness = .5)
    Up = line([[x, Unoz(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,100)],color='red',linestyle='dotted', thickness = .5)
    U2p = line([[x, U2(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,200)],color='brown',linestyle='dashed', thickness = 1)
    tD = sign_change_point(lambda x: dist(x,rb+rc,ra+rb,rb,ra,rc,radius(rb+rc,x,ra+rb,ra,rb,rc)), ra+rc, bmax, QQ(.05))
    Dp=line([[x, dist(x,rb+rc,ra+rb,rb,ra,rc,radius(rb+rc,x,ra+rb,ra,rb,rc))] for x in seg(tD-QQ(.05),tD+QQ(.05),50)],color='magenta',thickness = .5)
    Zp = line([[x, U(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,100)],color = 'red', thickness = .8)
    #Zp = plot(z(rb), color = 'red', xmin=ra+rc, xmax=bmax, thickness = .8)
    Epsp = line([(ra+rc+eps,QQ(0)), (ra+rc+eps,QQ(.1))], linestyle='dashed', color = "orange", thickness = .5)
#    L = line([(LQ[(ra,rc)][0],QQ(-0.03)), (LQ[(ra,rc)][0],QQ(0.03))], color = "green", thickness = 1)
    text("\u2716", (LQ[(ra,rc)][0],0), color='green',  fontsize=3)
    return Zp+U2p+Up+Ep+Dp+Epsp+L

def all_curves(name=""):
    rttriangles = tripl(I)+tripl(r)+tripl(s)
    for (ra,rb,rc) in rttriangles:
        (curves(ra,rb,rc)).save(dpi=500, filename = "curves/"+str(CASE)+"_"+r_name(ra)+r_name(rb)+r_name(rc)+name+".pdf")



def save_curves_for_paper(name=""):
    rttriangles = tripl(I)+tripl(r)+tripl(s)
    for (ra,rb,rc) in rttriangles:
        (curves_for_paper(ra,rb,rc)).save(dpi=500, filename = "curves/paper_"+str(CASE)+"_"+r_name(ra)+r_name(rb)+r_name(rc)+name+".pdf") 

#======================================== Draw triangles ========================================

def save_triangle(a,b,c,ra,rb,rc, filename):
    '''Gets a figure and saves its as filename.pdf
    '''
    f = draw_triangle(a,b,c,ra,rb,rc)
    aa,bb,cc = numerical_approx(a,digits=5),numerical_approx(b,digits=5),numerical_approx(c,digits=5)
    (f.plot()).save('figures/'+str(CASE)+"_"+r_name(ra)+r_name(rb)+r_name(rc)+"_"+str(aa)+"-"+str(bb)+"-"+str(cc)+"_"+filename+'.pdf',dpi=100)

dcol = lambda x : (.9,.8,0) if x>r else (.4,.55,.9) if x>s else (.6,0,0)
    
def draw_triangle(a,b,c,ra,rb,rc):
    '''Returns a figure representing the triangle+its discs
    '''
    figure = Graphics()
    cosc = (a**2+b**2-c**2)/(2*a*b)
    sinc = sqrt(1-cosc**2)
    A,B,C = (b*cosc, b*sinc), (a,0), (0,0),
    figure += circle(A, ra, fill=False, edgecolor = dcol(ra),zorder=0)
    figure += circle(B, rb, fill=False, edgecolor = dcol(rb),zorder=0)
    figure += circle(C, rc, fill=False, edgecolor = dcol(rc),zorder=0)
    figure += polygon([A,B,C], rgbcolor='black', fill=False, zorder=2)
    return figure
    
def draw_triangle_with_info(a,b,c,ra,rb,rc):     
    # V(ra,RC,rb)
    figure = draw_triangle(a,b,c,ra,rb,rc)
    figure+=text("V"+r_name(ra)+r_name(rc)+r_name(rb)+" = "+str(numerical_approx(V(ra,rc,rb),digits=3)), (-1.1,-1.1), rgbcolor='gray',zorder=2)
    # Uv(ra,RC,rb)
    figure+=text("Uv = "+str(numerical_approx(Uv(a,c,b,ra,rc,rb),digits=3)), (-1.1,-1.3), rgbcolor='black',zorder=2)
    # V(ra,RB,rc)
    figure+=text("V"+r_name(ra)+r_name(rb)+r_name(rc)+" = "+str(numerical_approx(V(ra,rb,rc),digits=3)), (a+1.1,-1.1), rgbcolor='gray',zorder=2)
    # Uv(ra,RB,rc)
    figure+=text("Uv = "+str(numerical_approx(Uv(a,b,c,ra,rb,rc),digits=3)), (a+1.1,-1.3), rgbcolor='black',zorder=2)
    # V(rb,RA,rc)
    figure+=text("V"+r_name(rb)+r_name(ra)+r_name(rc)+" = "+str(numerical_approx(V(rb,ra,rc),digits=3)), (b*cosc+1.1, b*sinc+1.3), rgbcolor='gray',zorder=2)
    # Uv(rb,RA,rc)
    figure+=text("Uv = "+str(numerical_approx(Uv(b,a,c,rb,ra,rc),digits=3)), (b*cosc+1.1, b*sinc+1.1), rgbcolor='black',zorder=2)

    # U(triangle), E(triangle)
    figure+=text("Uv(T) = "+str(numerical_approx(U(a,b,c,ra,rb,rc),digits=5)), (a/2,-1.3), rgbcolor='red',zorder=2)
    figure+=text("U2(T) = "+str(numerical_approx(U2(a,b,c,ra,rb,rc),digits=5)), (a/2,-1.5), rgbcolor='red',zorder=2)
    figure+=text("E(T) = "+str(numerical_approx(E(a,b,c,ra,rb,rc),digits=5)), (a/2,-1.7), rgbcolor='blue',zorder=2)

    figure.axes(False)
    return figure


#======================================== Draw Corona ========================================

# turn (x,y) by 'a' counterclockwise
turn = lambda x,y,a: (x*cos(a)-y*sin(a), x*sin(a)+y*cos(a))

def find_third_center(r1,x1,y1, r2,x2,y2, r3):
    '''Returns the coordinates of a new disc with two neighbors given  '''
    dx, dy = x2-x1, y2-y1
    a1, ratio = angle(r3+r2,r3+r1,r1+r2), (r1+r3)/(r1+r2)
    xv, yv = turn(ratio*dx, ratio*dy, a1)
    center = (x1+xv, y1+yv)
    return(center)

def draw_corona(r_0, corona_s):
    corona = list(map(choose_r, corona_s))
    figure = Graphics()
    figure += circle((0,0), r_0, fill=True, edgecolor = 'black', facecolor = dcol(r_0),zorder=0)
    x,y,rr = r_0+corona[0], 0, corona[0]
    x1,y1,r1 = x,y,rr
    figure += circle((x,y), rr, fill=True, edgecolor = 'black', facecolor = dcol(rr),zorder=0)
    for t in corona[1:]:
        xn,yn = find_third_center(r_0,0,0, rr,x,y, t)
        figure += circle((xn,yn), t, fill=True, edgecolor = 'black', facecolor = dcol(t),zorder=0)
        # V(ra,RC,rb)
        #figure+=text("V"+r_name(rr)+r_name(r_0)+r_name(t)+" = "+str(numerical_approx(V(rr,r_0,t),digits=3)), (1.1*(x+xn),1.1*(y+yn)), rgbcolor='gray',zorder=2)
        figure += polygon([(x,y), (xn,yn), (0,0)], rgbcolor = 'black', fill=False, zorder=2 )
        rr,x,y=t,xn,yn
    # the last with the first
    #figure+=text("V"+r_name(rr)+r_name(r_0)+r_name(r1)+" = "+str(numerical_approx(V(rr,r_0,r1),digits=3)), (1.1*(x+x1),1.1*(y+y1)), rgbcolor='gray',zorder=2)
    figure += polygon([(x,y), (x1,y1), (0,0)], rgbcolor = 'black', fill=False, zorder=2 )
    # figure.axes(False)
    return figure



# ------------------------------------------------ Drawing packings ------------------------


def find_center(r, neighbors):
    '''Returns the coordinates of a new disc with two neighbors given as a
    pair of dictionaries  '''
    (x1,y1), (x2,y2) = neighbors[0]['xy'], neighbors[1]['xy']
    dx, dy = x2-x1, y2-y1
    r1, r2  =  neighbors[0]['r'], neighbors[1]['r']
    a1, ratio = angle(r+r2,r+r1,r1+r2), (r1+r)/(r1+r2)
    xv, yv = turn(ratio*dx, ratio*dy, a1)
    center = (x1+xv, y1+yv)
    return(center)

def draw_packing(d,discs,shifts,a_range):
    '''Gets a list of discts describing the packing and returns a figure
    representing the domain of this packing'''
    
    xmin,xmax,ymin,ymax = tuple(a_range)
    col = lambda x: (227/256,15/256,15/256) if x=='s' else (255/256,212/256,40/256) if x=='1' else (84/256,151/256,255/256)
    figure = Graphics()
    for shift in shifts:
        for disc in discs:
            figure += circle(vector(disc['xy'])+vector(shift), disc['r'], fill=True, facecolor = col(disc['rname']), edgecolor = 'black', thickness = .1, zorder=1)

    R,r = max([disc['r'] for disc in discs]) , min([disc['r'] for disc in discs])
    Rname,rname = min([disc['rname'] for disc in discs]), max([disc['rname'] for disc in discs])
    rr = [x for x in [disc['r'] for disc in discs if disc['rname']=='r']][0]
    border_width = (xmax-xmin)/10
    white_rec = polygon([(xmin-border_width,ymin),(xmax+border_width,ymin),(xmax+border_width,ymin-border_width*2),(xmin-border_width,ymin-border_width*2)],color='white',zorder=1)
    figure+=white_rec
    figure += text("d="+str(n(d,digits = 8)),((xmin+xmax)/2,ymin-border_width/3),horizontal_alignment = 'right',color='black',fontsize='large' )
    figure += text(rname+"="+str(n(r,digits=8)), ((3*xmin+4*xmax)/7,ymin-border_width/3),horizontal_alignment = 'left', color=col(rname),fontsize='large' )
    figure += text("r="+str(n(rr,digits=8)), ((3*xmin+4*xmax)/7,ymin-6*border_width/7), horizontal_alignment = 'left', color=col('r'),fontsize='large' )
    if Rname!='1':
        figure += text(Rname+"="+str(n(R,digits=8)), ((3*xmin+4*xmax)/7,ymin-6*border_width/7), horizontal_alignment = 'left', color=col(Rname),fontsize='large' )
    figure.set_axes_range(xmin,xmax,ymin-border_width,ymax)
    return figure


#============================== Draw Triangulated Ternary Packings ============================================================


def encoding(case,r,s):
    '''Returns the encoding of the case case where the radii are equal to
    r and s'''
    from packings3discs import packings
    return (packings(r,s))[case-1]

def halfplane_sign(p, a, b):
    '''Returns the sign of the point p with respect to the line passing
    by a and b'''
    px,py = p
    ax,ay = a
    bx,by = b
    # y = mx + n  is the line of the points a and b
    m = (by-ay)/(bx-ax)
    n = ay-m*ax
    return (py - (m*px + n)).sign()


def find_center(r, neighbors):
    '''Returns the coordinates of a new disc with given neighbors as a
    pair of dictionaries'''
    (x1,y1), (x2,y2) = neighbors[0]['xy'], neighbors[1]['xy']
    dx, dy = x2-x1, y2-y1
    r1, r2  =  neighbors[0]['r'], neighbors[1]['r']
    a1, ratio = angle(r+r2,r+r1,r1+r2), (r1+r)/(r1+r2)
    xv, yv = turn(ratio*dx, ratio*dy, a1)
    center = (x1+xv, y1+yv)
    return(center)

def touch(r1, x1, y1, r2, x2, y2, epsilon):
    return sqrt((x1-x2)^2 + (y1-y2)^2) - (r1+r2) < epsilon

# TODO: test it better
def other_neighbors(r, xy, neighbors, discs, epsilon):
    '''Returns the neighbors of a new disc except the already given ones
    with given precision epsilon '''
    on = []
    n_discs = [d for d in discs if not d in neighbors]
    for disc in n_discs :
        if touch(r, xy[0], xy[1], disc['r'], disc['xy'][0], disc['xy'][1], epsilon):
            on.append(discs.index(disc))
    #if len(on) > 0:
    #    print("Other neighbors: "+str(len(on)))
    return(on)

# TODO: test better ?
def find_e(r,s):
    '''Returns the mimimal distanc between non-tangent discs in the
    compact packing'''
    radii = [1,r,s]
    pairs = [(r1,r2) for r1 in radii for r2 in radii if r1<=r2]
    min_dist = 2
    for (r_top,r_bottom) in pairs:
        for (r_left, r_right) in pairs:
            a_lt = angle(r_left+r_bottom, r_left+r_top, r_top+r_bottom)
            a_rt = angle(r_left+r_bottom, r_left+r_top, r_top+r_bottom)
            dist = sin(a_lt)*(r_left+r_top) + sin(a_rt)*(r_right+r_top) - r_left -r_right
            if dist < min_dist:
                min_dist = dist
    return min_dist

# turn (x,y) by 'a' counterclockwise
turn = lambda x,y,a: (x*cos(a)-y*sin(a), x*sin(a)+y*cos(a))

# OK
def discs(case,r,s):    
    '''Returns the geometric properties of the packing'''
    l = (encoding(case,r,s))[1]
    name = lambda x : '1' if x>r else 'r' if x>s else 's'
    disc_0 = {'r':RIF(l[0]), 'xy':(0,0),'rname':name(l[0])}
    disc_1 = {'r':RIF(l[1]), 'xy':(disc_0['r']+RIF(l[1]),0), 'rname':name(l[1])}
    discs = [disc_0,disc_1]
    # the precision: two discs can not be at distance < epsilon and do not touch
    epsilon = find_e(r,s)/2
    for entry in l[2:]:
        R = RIF(entry[2])
        neighbors = list(entry[:2])
        xy = find_center(R, [discs[i] for i in neighbors])
        d = {'r':R, 'xy':xy, 'rname':name(R)}
        index = l.index(entry)
        if len(entry)==4:
            twin = entry[3]
            (discs[twin]).update({'twin':index})
            d.update({'twin':twin})
        discs.append(d)
        #print("Disc number "+str(index))# + ":   " + str([r,xy,neighbors[:2]]))


    periods = []
    for disc in discs:
        if 'twin' in disc.keys():
            disctwin = discs[disc['twin']]
            x1,y1 = disc['xy']
            x2,y2 = disctwin['xy']
            v = vector((x1-x2,y1-y2))
            if (not v in periods) and (not (-v) in periods) :
                periods.append(v)
    return discs,periods



def save_ter(case):
    all_discs,periods = discs(case,r,s)
    shifts = [i*v1+j*v2 for i in [-2,-1,0,1,2] for j in [-2,-1,0,1,2] for v1 in periods for v2 in periods]
    f = draw_packing(d_opt,all_discs,shifts,[-4,4,-4,4])
    f.save(dpi=100, axes = False, filename = "packings_drawings/"+str(case)+".pdf")


==> a/library/input_ternary.sage <==
#============================== Import from the table ==============================

def read_table():
    '''Given a txt-table named name, returns its head and its rows as
    lists'''
    rows = []
    name=the_path+"input/cases.csv"
    with open(name) as f:
        s=(f.readline())[:-1] #remove \n
        head = (s).split(",")
        for line in f:
            if '0'<=line[0]<='9':
                line = line[:-1] #remove \n
                rows.append(line.split(","))
    return (head, rows)

def rows_to_dicts(head, rows):
    '''Given the head and the rows of a table, returns a list of
    dicts with adabted types of values'''
    dicts = []
    for row in rows:
        d = { h:r for (h,r) in zip(head, row)}
        for x in ['density', 'r', 's']:
            if d[x]!='':
                d[x] = QQ(float(d[x]))
        for x in ['case', '1-discs', 'r-discs', 's-discs', '111', '11r', '11s', '1rr', '1rs', '1ss', 'rrr', 'rrs', 'rss', 'sss']:
            if d[x]!='':
                d[x] = int(d[x])        
        dicts.append(d)
    return dicts

def row_to_dict(head, row):
    '''Given the head and the row  of a table, returns a
    dict with adabted types of values'''
    d = { h:r for (h,r) in zip(head, row)}
    for x in ['density', 'r', 's']:
        if d[x]!='':
            d[x] = QQ(float(d[x]))
    for x in ['case', '1-discs', 'r-discs', 's-discs', '111', '11r', '11s', '1rr', '1rs', '1ss', 'rrr', 'rrs', 'rss', 'sss']:
        if d[x]!='':
            d[x] = int(d[x])        
    return d


def density(r, s, n1, nr, ns, m111, m11r, m11s, m1rr, m1rs, m1ss, mrrr, mrrs, mrss, msss):
    '''Density of the packing whose domain consists of nx circles of
    radius x and mxyz triangles formed by ciclres of radii x,y,z'''
    cov = RIFpi*(n1 + nr*(r**2) + ns*(s**2))
    triangles = m111*[[I,I,I]]+m11r*[[I,I,r]]+m11s*[[I,I,s]]+m1rr*[[I,r,r]]+m1rs*[[I,r,s]]+m1ss*[[I,s,s]]+mrrr*[[r,r,r]]+mrrs*[[r,r,s]]+mrss*[[r,s,s]]+msss*[[s,s,s]]
    area = sum([d_area(*t) for t in triangles])
    return cov / area


def input_values(case):
   (h,r) = read_table()
   d = row_to_dict(h,r[case-1])
   minpoly_r = (d["minpoly r"]).replace('r', 'x')
   minpoly_s = (d["minpoly s"]).replace('s', 'x')
   r_list = PolynomialRing(QQ,'x')(minpoly_r).roots(AA,multiplicities=false)
   s_list = PolynomialRing(QQ,'x')(minpoly_s).roots(AA,multiplicities=false)
   r = RIF(find_closest_root(r_list, d['r']))
   s = RIF(find_closest_root(s_list, d['s']))
   disc_nums_1rs =   [d[dt] for dt in ['1-discs', 'r-discs', 's-discs']]
   triangles_nums =  [d[t] for t in ttriangles_symb]
   coronas = [d['s-corona'],d['r-corona']]
   dens = density(*([r,s]+ disc_nums_1rs+triangles_nums))
   return(r,s, disc_nums_1rs, triangles_nums, coronas, dens)
  


==> a/library/potentials_basic_functions.sage <==
# independent of dics number

#------------------------------ Finally, vertex potentials ------------------------------


def Uv(a,b,c,ra,rb,rc):
    '''Uv where v is opposite to the edge b (center of a circle rb) in the
    triangle on edges a,b,c st the circle of radius rx is opposite to x '''
    return min(zq_value(rb), V(ra,rb,rc) + mq_value(rb) * abs(angle(b,c,a) - tight_angle((ra,rb,rc))))

def Uvnoz(a,b,c,ra,rb,rc):
    '''Uv where v is opposite to the edge b (center of a circle rb) in the
    triangle on edges a,b,c st the circle of radius rx is opposite to x '''
    return (V(ra,rb,rc) + mq_value(rb) * abs(angle(b,c,a) - tight_angle((ra,rb,rc))))


def U(a,b,c,ra,rb,rc):
    ''' The sum of 3 vertex potentials '''
    return (Uv(a,b,c,ra,rb,rc) + Uv(b,c,a,rb,rc,ra) + Uv(c,a,b,rc,ra,rb))

def Unoz(a,b,c,ra,rb,rc):
    ''' The sum of 3 vertex potentials '''
    return (Uvnoz(a,b,c,ra,rb,rc) + Uvnoz(b,c,a,rb,rc,ra) + Uvnoz(c,a,b,rc,ra,rb))




#------------------------------ Potentials and excess derivatives ------------------------------

def dE(Ra,Rb,Rc,eps,x):
    '''Returns the interval RIF(dE/dx) where x is on of the sides of a
    triangle: a,b or c '''
    var('a','b','c', 'ra', 'rb', 'rc')
    # to substitute edge names with edge length intervals
    edges={a:(RIF(Rb+Rc,Rb+Rc+eps)),b:(RIF(Ra+Rc,Ra+Rc+eps)),c:(RIF(Ra+Rb,Ra+Rb+eps))}
    de = derivative(symb_E(a,b,c,Ra,Rb,Rc), x)
    return RIF(de.subs(edges))


def dU(Ra,Rb,Rc,eps,x):
    ''' Returns the interval RIF(dU/dx) where x is on of the sides of a
    triangle: a, b or c '''
    var('a','b','c', 'ra', 'rb', 'rc', 'M1', 'Mr', 'Ms')
    mq_var = lambda x: M1 if x>r else Mr if x>s else Ms
    # to substitute edge names with edge length intervalsR
    edges={a:(RIF(Rb+Rc,Rb+Rc+eps)),b:(RIF(Ra+Rc,Ra+Rc+eps)),c:(RIF(Ra+Rb,Ra+Rb+eps))}
    # sum over the three vertices
    ca=RIF(abs(derivative(symb_angle(a,b,c),x).subs(edges)))
    cb=RIF(abs(derivative(symb_angle(b,c,a),x).subs(edges)))
    cc=RIF(abs(derivative(symb_angle(c,a,b),x).subs(edges)))
    if is_infinity(ca) or is_infinity(cb) or is_infinity(cc):
        raise NameError("One of dU coefficients is = infty : " + str((Ra,Rb,Rc,eps, x)) + " ca,cb,cc: "+str((ca,cb,cc)))
    z = ca*mq_var(Ra) + cb*mq_var(Rb) +  cc*mq_var(Rc)
    return SR(z)

##########################################
# add edge potential to vertex potential #
##########################################

def U2(a,b,c,ra,rb,rc):
    R=radius(a,b,c,ra,rb,rc)
    #if RIF(R).diameter > .01:
    #    print (list(map(n, RIF(R).endpoints())))
    u = U2withR(a,b,c,ra,rb,rc,R)
    return u

def U2withR(a,b,c,ra,rb,rc,R):
    #if RIF(R).diameter > .01:
    #    print (list(map(n, RIF(R).endpoints())))
    u = U(a,b,c,ra,rb,rc)
    
    (la,qa) = LQ[(rb,rc)]
    if a > la:
        u +=qa*dist(a,b,c,ra,rb,rc,R)
        
    (lb,qb) = LQ[(ra,rc)]
    if b > lb:
        u += qb*dist(b,c,a,rb,rc,ra,R)

    (lc,qc) = LQ[(ra,rb)]
    if c > lc:
        u += qc*dist(c,a,b,rc,ra,rb,R)
    return u


==> a/library/small_functions_ternary.sage <==
#------------------------------ Small Useful Functions ------------------------------

def find_closest_root(roots, a_root):
    '''Among roots, returns the closest one to a_root'''
    r = roots[0]    
    ab = abs(r-a_root)
    for root in roots:
        nab = abs(root-a_root)
        if nab < ab:
            r = root
            ab = nab
    return r

# 3 digits precision, only for output
n3 = lambda x: n(x,digits=3)
n6 = lambda x: n(x,digits=6)

# is_infinity for RIF
is_infinity = lambda x: RIF(x).upper()==+infinity or RIF(x).lower()==-+infinity

# radius value by name
r_value = lambda x:I if x=='1' else r if x=='r' else s

#radius name by value
r_name = lambda x:'1' if x>r else 'r' if x>s else 's'

# mq value by q
mq_value = lambda x:m1 if x>r else mr if x>s else ms

# zq value by q
zq_value = lambda x:z1 if x>r else zr if x>s else zs

# triangle type detection
triangle_name = lambda t: r_name(t[0])+r_name(t[1])+r_name(t[2])
# triangle type detection, sorted
sorted_triangle_name = lambda t: ''.join(sorted(triangle_name(t)))


# triangle type detection
triangle_value = lambda t: (r_value(t[0]),r_value(t[1]),r_value(t[2]))


# area of a triangle with sides of length a, b and c (all of them are intervals or Q)
area = lambda a,b,c: sqrt((a+b+c)*(a+b-c)*(a-b+c)*(b+c-a))/QQ(4)

# area of a tight triangle with discs of radii ra, rb and rc (all of them are intervals or Q)
d_area = lambda ra,rb,rc: area(ra+rb,rb+rc,ra+rc)

# angle opposite to edge a, (all of them are intervals or Q)
angle = lambda a,b,c: arccos(RIF((b^2+c^2-a^2)/(QQ(2)*b*c)))

# symbolic,no RIF angle opposite to edge a, (all of them are intervals or Q)
symb_angle = lambda a,b,c: arccos((b^2+c^2-a^2)/(QQ(2)*b*c))


# given t=(ra,rb,rc) returns the angle in the center of the circle rb (all of them are intervals or Q)
tight_angle = lambda t: angle(t[0]+t[2], t[0]+t[1], t[1]+t[2])

# L(ri,rj,rk): lower bound on angle in rj in any triangle which can appears in a FM-triangulation of a saturated packing (ri, rj and rk: sizes of circles)
lower_bound_angle = lambda ri,rj,rk: RIF(arcsin(RIF(min(ri/(rj+ri+2*s),rk/(rj+rk+2*s)))))

# area of the triangle with sides of length a, b and c covered by the discs of radius ra, rb and rc
cov = lambda a,b,c,ra,rb,rc: angle(a,b,c)*ra^2/QQ(2)+angle(b,c,a)*rb^2/QQ(2)+angle(c,a,b)*rc^2/QQ(2)
symb_cov = lambda a,b,c,ra,rb,rc: symb_angle(a,b,c)*ra^2/QQ(2)+symb_angle(b,c,a)*rb^2/QQ(2)+symb_angle(c,a,b)*rc^2/QQ(2)


# excess of the same triangle
E=lambda a,b,c,ra,rb,rc: d_opt*area(a,b,c)-cov(a,b,c,ra,rb,rc)
symb_E = lambda a,b,c,ra,rb,rc: d_opt*area(a,b,c)-symb_cov(a,b,c,ra,rb,rc)

# given q, returns all triples of radii with q in the middle
tripl = lambda q: [(a,q,b) for (a,b) in [(I,I),(I,r),(I,s),(r,r),(r,s),(s,s)]]


# value a tq f(a)f(a+eps)<0 (point of the sign changing if exists)
def sign_change_point(f,a,b,EPS):
    if (b-a)<EPS:
        return a
    c=(a+b)/QQ(2)
    if f(a)*f(c)<QQ(0):
        return sign_change_point(f,a,c,EPS)
    else:
        return sign_change_point(f,c,b,EPS)

#---------------------------- Radius of the support circle
# 2% faster ;-)

# TODO: problem radius is infinity since A nd B contain 0
# return (nb quasi-tight, nb not feasible, nb ok)

Ss = lambda a,b,c: (a+b+c)*(a+b-c)*(a-b+c)*(b+c-a)
Aa = lambda a,b,c,ra,rb,rc: RIF(a^4 - 2*a^2*b^2 + b^4 + c^4 + 4*a^2*ra^2 + 4*b^2*rb^2 + 4*c^2*rc^2 - 2*(a^2 + b^2)*c^2 - 4*(a^2 + b^2 - c^2)*ra*rb - 4*((a^2 - b^2 + c^2)*ra - (a^2 - b^2 - c^2)*rb)*rc)
Bb = lambda a,b,c,ra,rb,rc: 4*a^2*ra^3 + 4*b^2*rb^3 + 4*c^2*rc^3 - 2*(a^2 + b^2 - c^2)*ra*rb^2 - 2*((a^2 - b^2 + c^2)*ra - (a^2 - b^2 - c^2)*rb)*rc^2 + 2*(a^4 - a^2*b^2 - a^2*c^2)*ra - 2*(a^2*b^2 - b^4 + b^2*c^2 + (a^2 + b^2 - c^2)*ra^2)*rb + 2*(c^4 - (a^2 + b^2)*c^2 - (a^2 - b^2 + c^2)*ra^2 + (a^2 - b^2 - c^2)*rb^2)*rc
Cc = lambda a,b,c,ra,rb,rc: a^2*b^2*c^2 + a^2*ra^4 + b^2*rb^4 + c^2*rc^4 + (a^4 - a^2*b^2 - a^2*c^2)*ra^2 - (a^2*b^2 - b^4 + b^2*c^2 + (a^2 + b^2 - c^2)*ra^2)*rb^2 + (c^4 - (a^2 + b^2)*c^2 - (a^2 - b^2 + c^2)*ra^2 + (a^2 - b^2 - c^2)*rb^2)*rc^2
Dd = lambda a,b,c,ra,rb,rc: 4*(Ss(a,b,c))*(a+rb-rc)*(a-rb+rc)*(b+ra-rc)*(b-ra+rc)*(c+ra-rb)*(c-ra+rb)

def radius(a,b,c,ra,rb,rc):
    S=Ss(a,b,c)
    A=Aa(a,b,c,ra,rb,rc)
    B=Bb(a,b,c,ra,rb,rc)
    C=Cc(a,b,c,ra,rb,rc)
    D=Dd(a,b,c,ra,rb,rc)
    return radiusABCD(a,b,c,ra,rb,rc,A,B,C,D)

def radiusABCD(a,b,c,ra,rb,rc,A,B,C,D):
    S=Ss(a,b,c)
    if A.contains_zero():
        if B.contains_zero() or D.contains_zero():
            raise NameError("A and (B or C) contain zero in radiusABCD")
        return -C/B-A*C^2/sqrt(D)^3
    else:
        r1=(-B-sqrt(D))/(QQ(2)*A)
        r2=(-B+sqrt(D))/(QQ(2)*A)
        return r1 if ((r1>0 and r2>r1) or (r2<0)) else r2
  
def dist(a,b,c,ra,rb,rc,R):
    ''' Signed distance from the center of the support circle of radius R to the edge a '''
    S=Ss(a,b,c)
    return ((b^2+c^2-a^2 + 2*R*(rb+rc-2*ra)+rb^2+rc^2-2*ra^2)*a^2 + (2*R+rb+rc)*(rb-rc)*(b^2-c^2))/(2*a*sqrt(S))

#--------------------------------------- Coronas generator ---------------

# check whether the angle vector k does indeed correspond to a corona
def coronable(k):
    # check that there is an integer number of discs in the corona
    a=mod(k[1]+k[2],2)==0 and mod(k[1]+k[4],2)==0 and mod(k[2]+k[4],2)==0
    # if yxy, then either only y's or yxz or yxx
    b=k[1]!=0 or k[2]!=0 or k[0]==0 or (k[1]==0 and k[2]==0 and k[3]==0 and k[4]==0 and k[5]==0)
    c=k[1]!=0 or k[4]!=0 or k[3]==0 or (k[0]==0 and k[1]==0 and k[2]==0 and k[4]==0 and k[5]==0)
    d=k[2]!=0 or k[4]!=0 or k[5]==0 or (k[0]==0 and k[1]==0 and k[2]==0 and k[3]==0 and k[4]==0)
    # cycles on the triangle between 1,r,s
    z=min(k[1],k[2],k[4])
    e=mod(k[1]-z,2)==0 and mod(k[2]-z,2)==0 and mod(k[4]-z,2)==0
    return a and b and c and d and e

# lexicographic enumeration of vectors x such that, weighted by u, the sum is at most U
def odo(u,U):
    x=[0 for i in u]
    z=0
    fini=false
    while not fini:
        yield x
        i=0
        while i<len(u) and z+u[i]>U:
            z-=x[i]*u[i]
            x[i]=0
            i+=1
        if i<len(u):
            x[i]+=1
            z+=u[i]
        else:
            fini=true
            
def corona_generator(q):
    ttriangles_q = tripl(q)
    min_angles_q = [lower_bound_angle(*t) for t in ttriangles_q] # pas tight !!!
    for vec in odo(min_angles_q, 2*RIFpi):
        if coronable(vec):
            res = []
            for (triangle, multiplicity) in zip(ttriangles_q, vec):
                res+=[triangle]*multiplicity
            yield (res)

def false_corona_generator(q):
    # using a greater value instead of lower_bound_angle to deminish the number of coronas
    ttriangles_q = tripl(q)
    #min_angles_q = [(tight_angle(t)+3*lower_bound_angle(*t))/4 for t in ttriangles_q] # for all
    #if q==1: # for 26,23,35
    #    min_angles_q = [1.5*tight_angle(t) for t in ttriangles_q] # !!! for 26
    #else:
    min_angles_q = [(tight_angle(t)+lower_bound_angle(*t))/2 for t in ttriangles_q] # !!! for 144
    for vec in odo(min_angles_q, 2*RIFpi):
        if coronable(vec):
            res = []
            for (triangle, multiplicity) in zip(ttriangles_q, vec):
                res+=[triangle]*multiplicity
            yield (res)

def only_tight_corona_generator(q):
    # using a greater value instead of lower_bound_angle to deminish the number of coronas
    ttriangles_q = tripl(q)
    min_angles_q = [tight_angle(t) for t in ttriangles_q] # !!! for 26
    for vec in odo(min_angles_q, 2*RIFpi):
        if coronable(vec):
            res = []
            for (triangle, multiplicity) in zip(ttriangles_q, vec):
                res+=[triangle]*multiplicity
            yield (res)
            

#-------------------------------almost coronas
def find_almost_coronas(q):
    small_number=0.4
    almost_coronas=[]
    num = 0
    for triangles in corona_generator(q):
        sum_v = sum(V(*t) for t in triangles)
        sum_angles = sum(tight_angle(t) for t in triangles)
        diff = abs(2*RIFpi - sum_angles)
        if abs(diff)<small_number:
            if not diff.contains_zero():
                almost_coronas+=[[triangle_name(tt) for tt in triangles]]
                #draw_corona(q, corona_s)
            else:
                print("contains ZERO---------------------")
            print (n(diff))
            print(sum_v)
            print([triangle_name(tt) for tt in triangles])
            num+=1
    return(almost_coronas)
            
#------------------------------- For testing

def Q_inequality(x,y,z):
    r_min, r_max = min(x,y,z), (x+y+z-min(x,y,z))/2
    Q = LQ[(x,y)][1] + LQ[(x,z)][1] + LQ[(z,y)][1]
    return Q <= 1/s*(1+r_max/(r_max+s))*RIFpi*(r_min**2)/2




==> a/ternary_main_functions.sage <==
import time

the_path=""

# Input from the table 
load(the_path+'library/input_ternary.sage')

# All calculatory functions are here
load(the_path+'library/small_functions_ternary.sage')

# Basic potentials functions
load(the_path+'library/potentials_basic_functions.sage')

# All drawing functions are here
load(the_path+'library/drawing.sage')

#==============================  Global Variables ==============================

RIFpi = 4*arctan(RIF(1)) # Correct value of RIF(pi)
I = RIF(1)
ttriangles_symb = ['111', '11r', '11s', '1rr', '1rs', '1ss', 'rrr', 'rrs', 'rss', 'sss']

# Computed in main
CASE = 0
r,s = (1,1)
ttriangles = []
coronas = []
d_opt= 0
pos={}
V2 = [0]*18
m1,mr,ms = 0,0,0
LQ = {}
z1,zr,zs = 100,100,100
#V(i,j,k) = vertex potential V_{ijk}
V=lambda i,j,k: V2[pos.get((i,j,k))]



#============================== Potentials of tight triangles: V_xyz ==============================

def ttriangle_to_row(x,y,z):
    '''Given the radii of circles of a tight triangle, returns the raw in
    the vertex-potential matrix corresponding to this triangle'''
    row = [0]*18
    row[pos[(x,y,z)]]+=1
    row[pos[(y,z,x)]]+=1
    row[pos[(z,x,y)]]+=1
    return row

def corona_to_row(x, corona):
    '''Given the radius of the circle x and its corona, returns the raw in the
    vertex-potential matrix corresponding to this corona  '''
    row = [0]*18
    n = len(corona)
    for i in range(n):
        y = corona[i-1]
        z = corona[i]
        row[pos[(y,x,z)]]+=1
    return row

def isvertice_to_row(v):
    '''Returns a row of the matrix corresponding to the isosceles triangle
    with radii y,x,y where (x,y)=v'''
    (x,y) = v
    row = [0]*18
    row[pos[(y,x,y)]]+=1
    return row

var('vr1r','vs1s','v1r1','vsrs','v1s1','vrsr') # isvertices trianlges' potentials

# ============================== Main =============================

def matrix_vector(coronas):
    '''Given 2 coronas, returns the equation coefficients matrix and the
    right-part vector for vertex potentials '''
    matrix,vect= [],[]
    # sum of the vertex potentials = excess in each of 10 tight triangles
    for (x,y,z) in ttriangles:
        matrix.append(ttriangle_to_row(x,y,z))
        vect.append(E(z+y,x+z,x+y,x,y,z))
    # sum of the vertex potentials in each corona = 0
    # (there are always <= 4 different coronas) normally, 2
    for (x,corona) in coronas:
        matrix.append(corona_to_row(x,corona))
        vect.append(0)
    # 6 lines (or <= 6) : to take the vertex potential of the 6
    # isoceles triangles as parameters: list vpparams
    # !!!! free parameters !
    isvertices = [(x,y) for x in [I,r,s] for y in [I,r,s] if x!=y]
    vpparams = {(I,r):vr1r,
                (I,s):vs1s,
                (r,I):v1r1,
                (r,s):vsrs,
                (s,I):v1s1,
                (s,r):vrsr}
    for v in isvertices:
        matrix.append(isvertice_to_row(v))
        vect.append(vpparams[v])
    return(Matrix(matrix), vector(vect))



def init(case):
    global CASE, r, s, d_opt, ttriangles, coronas, pos
    CASE=case    
    (r,s, disc_nums_1rs, triangles_nums, precoronas, d_opt) = input_values(case)

    r,s = RIF(r), RIF(s)
    print ("CASE "+str(case) + ":   r=" + str(r) + ", s=" + str(s) + ", density=" + str(n(d_opt)))

    coronas = [(s, [r_value(y) for y in precoronas[0]]), (r, [r_value(y) for y in precoronas[1]])]
    ttriangles = [(I,I,I),(I,I,r),(I,I,s),(I,r,r),(I,r,s),(I,s,s),(r,r,r),(r,r,s),(r,s,s),(s,s,s)]

    pos = {
        (I,I,I):0,
        (r,r,r):1,
        (s,s,s):2,
        (s,I,s):3,
        (I,s,s):4,
        (s,s,I):4,
        (r,I,r):5,
        (I,r,r):6,
        (r,r,I):6,
        (s,r,s):7,
        (r,s,s):8,
        (s,s,r):8,
        (I,s,I):9,
        (I,I,s):10,
        (s,I,I):10,
        (I,r,I):11,
        (I,I,r):12,
        (r,I,I):12,
        (r,s,r):13,
        (r,r,s):14,
        (s,r,r):14,
        (I,s,r):15,
        (r,s,I):15,
        (r,I,s):16,
        (s,I,r):16,
        (I,r,s):17,
        (s,r,I):17}

# ============================== Resluts =============================
proved_cases_a = [53,54,55,56,66,76,77,79,93,108,115,116,118,129,131, 146]
proved_cases_b = list(range(1,16))
not_saturated = [24,28,29,30,31,32,33,37,38,39,40,41,42,43,44]
counter_ex =  [19,20,25,47,51,60,63,64,70,73,80,92,95,97,98,99,100,104,110,111,117,119,126,132,133,135,136,137,138,139,141,142,151,152,154,159,161,162,163,164]
two_coronas = [16,17,18,25,31,36,39,43,49,52,57,58,65,73,78,84,90,99,106,110,111,114,117,120,137,142,148]+list(range(153,160,1))+[162,164]
empty_polyhedra =[21,22,23,26,27,33,34,35,46,48,50,59,61,67,68,69,71,72,74,81,82,83,85,86,87,88,89,91,94,96,101,102,103,105,107,109,112,113,121,122,123,124,125,127,128,130,134,140,143,145,147,149,150,160]
mysterious = [45,62,75,144]



==> a/test_given_polyhedron.sage <==
the_path = ""

# Main functions
load(the_path+"ternary_main_functions.sage")

from sage.symbolic.expression_conversions import RingConverter
SR2RIF = RingConverter(RIF)

#============================== Choosing values V,m,eps =============================

def choose_point(P):
    ''' A point between the vertex minimizing m1+mr+ms and the center'''
    weight = QQ(.9) # the weight of the found point
    v_minm1 = min(P.vertices(), key = lambda v: v[-3])
    v_minmr = min(P.vertices(), key = lambda v: v[-2])
    v_minms = min(P.vertices(), key = lambda v: v[-1])
    v_minzs =  max(P.vertices(), key = lambda v: v[-5])
    v_minm = [(x1+xr+4*xs)/6 for (x1,xr,xs) in zip(v_minm1, v_minmr, v_minms)] 
    center = P.center()
    the_point = [weight*v + (1-weight)*c for (v,c) in zip(v_minm, center)]
    return the_point

def verify_vm(q):
    '''since we reduced the number of inequalities to build Vmp1,Vmpr,Vmps, we
    still need to make sure that the choose m's and vijk satisfy ALL the
    m-inequalities. That is why we use this function'''
    print("    Checking m"+r_name(q)+"...")
    mq = mq_value(q)
    timer = time.time()
    for triangles in corona_generator(q):
        sum_v = sum(V(*t) for t in triangles)
        sum_angles = sum(tight_angle(t) for t in triangles)
        diff = RIF(abs(2*RIFpi - sum_angles))
        if not diff.contains_zero() and not mq >= - RIF(sum_v/diff):
            print(" !!! M"+str(r_name(q))+" = " + str(n(mq)) +  " < -sumv/diff = "+ str(n(- RIF(sum_v/diff)))+" for "+str([triangle_name(t) for t in triangles]))
            return False
    print("     Checking m"+r_name(q)+ " took " + str(time.time()-timer))
    return True


#============================== Find epsilon > 0 ==============================

def find_epsilon_rec(a, b, lb1, lbr, lbs):
    ''' Recurrence : true on a and false on b'''
    if b-a < 0.0000000001:
        if a>0:
            return a
        else:
            NameError("No positive epsilon works with these Vs and ms")
    c = (a+b)/2
    if test_eps(lb1,lbr,lbs,c):
        return find_epsilon_rec(c,b,lb1,lbr,lbs)
    else:
        return find_epsilon_rec(a,c,lb1,lbr,lbs)
    

def find_epsilon(lb1, lbr, lbs, epsmax):
    ''' Looks for eps using dichotomic search...'''
    if test_eps(lb1, lbr, lbs, epsmax):  
        return epsmax 
    if not test_eps(lb1, lbr, lbs, QQ(0)):
        raise NameError("No positive epsilon works with these Vs and ms")
    return find_epsilon_rec(QQ(0), epsmax, lb1, lbr, lbs)


def test_eps(mm1,mmr,mms,eps):
    ''' Tests if for the given eps, M1,Mr,Ms satisfy min de >= max du'''
    var('a','b','c')
    for (Ra,Rb,Rc) in ttriangles:
        for x in [a,b,c]:
            du=RIF(dU(Ra,Rb,Rc,eps,x).subs({M1:mm1,Mr:mmr,Ms:mms}))
            de=RIF(dE(Ra,Rb,Rc,eps,x).subs({M1:mm1,Mr:mmr,Ms:mms}))
            if du.upper() > de.lower():
                return False
    return True


def get_polyhedron(q, case):
    
    Pq = load(the_path+"output/"+str(case)+"_P_"+q+".sobj")
    print("  Found P"+q+": "+str(Pq))

    return Pq

#============================== Edge potentials ==============================

def find_max_l(R,x,y):
    distxy = lambda z,u: dist(z,x+u,y+u,u,y,x,radius(z,x+u,y+u,u,y,x))
    EminusU = lambda t: E(t,x+R,y+R,R,y,x) - U(t,x+R,y+R,R,y,x)
    a,b = x+y+QQ(.00000001), sqrt((R+x)**2-R**2) + sqrt((R+y)**2-R**2)
    if EminusU(a) <= 0:
        NameError (CASE + ":  Epsilon seems to be < 1e-7")
    if EminusU(b) >= 0:
        return b
    lxy = sign_change_point(EminusU, a, b, QQ(1e-4)) - QQ(.00001)
    return lxy

def find_q(l,R,x,y):
    a,b = max(l, abs(x-y)),  min(x+y+2*R-QQ(0.000001), sqrt((R+x)**2-R**2) + sqrt((R+y)**2-R**2)+s/QQ(2))
    ERxy = lambda t: E(t,x+R,y+R,R,y,x)
    E0 = sign_change_point(ERxy, a, b, QQ(1e-4)) + QQ(.00001)
    Ue0 =U(E0,x+R,y+R,R,y,x)
    re0 = radius(E0,x+R,y+R,R,y,x)
    de0 = dist(E0,x+R,y+R,R,y,x,re0)
    qxy = (-Ue0-QQ(.001))/de0

    Eb = ERxy(b)
    Ub = U(b,x+R,y+R,R,y,x)
    reb = radius(b,x+R,y+R,R,y,x)
    deb = dist(b,x+R,y+R,R,y,x,reb)
    qb =  (Eb-Ub-QQ(.001))/deb
    return max(qxy, qb)

def lq(x,y,EPS=QQ(1e-1)):
    ''' Ue(T) = qxy*de  if  xy > lxy else 0 '''
    l = QQ(min([find_max_l(R,x,y) for R in [I,r,s]]).lower()) 

    q = QQ(max([find_q(l,R,x,y) for R in [I,r,s]]).lower())    

    return (l,q)

#------------------------------ Checking that mq >= U(T)/v(T) ------------------------------

def mq_ineq(q):
    '''Return True iff for all tight T, mq >= U(t)/v(T) where v(T) is the
    angle in q-circle center : this inequality is essential for capRIFping'''
    print(q)
    mq = mq_value(q)
    for t in tripl(q):
        if mq < -V(*t)/tight_angle(t):
            print("mq <  U(T)/v(T) for T =  " + str(triangle_name(t)))
            return False
    return(True)

zq = lambda q : QQ( max([  (-2 * RIFpi * V(*t)/tight_angle(t)).upper() for t in tripl(q) ]))


#============================== Testing on all triangles ==============================

def all_triangles():
    '''Returns a list of alll triangles we need to consider'''
    # an FM-triangle should at least contain half an s-disc -> lower bound on 16 times its squared area
    Smin=(16*((RIFpi/2)*s^2)^2).lower()

    T = []
    for (x,y,z) in ttriangles:
        if Q_inequality(x,y,z): # With it, we are allowed to consider only those with 1 contact
            T += [(y+z,RIF(x+z,x+z+2*s),RIF(x+y,x+y+2*s),x,y,z)]
            T += [(RIF(y+z,y+z+2*s),x+z,RIF(x+y,x+y+2*s),x,y,z)]*(r_name(x)!=r_name(y))
            T += [(RIF(y+z,y+z+2*s),RIF(x+z,x+z+2*s),x+y,x,y,z)]*(r_name(x)!=r_name(z) and r_name(y)!=r_name(z))
        else:
            print("    Q-inequality doesn't hold on "+str((x,y,z)))
            T += [(RIF(y+z,y+z+2*s),RIF(x+z,x+z+2*s),RIF(x+y,x+y+2*s),x,y,z)]
    return T

nfeasable_num = {t:0 for t in ttriangles_symb}
epstight_num = {t:0 for t in ttriangles_symb}
good_num = {t:0 for t in ttriangles_symb}

epstight = lambda a,b,c,ra,rb,rc : a<=rb+rc+eps and b<=ra+rc+eps and c<=ra+rb+eps

# not feasible because too flat: triangle should at least contain half an s-disc
nfeasable = lambda a,b,c : Ss(a,b,c) < QQ((QQ(16)*((RIFpi/QQ(2))*s^2)^2).lower())

def test_triangle(a,b,c,ra,rb,rc):
    global nfeasable_num, epstight_num, good_num
    t_name = triangle_name((ra,rb,rc))
    if epstight(a,b,c,ra,rb,rc): 
        epstight_num[t_name]+=1
        return 0
    if nfeasable(a,b,c):  
        nfeasable_num[t_name]+=1
        return 0
    S=Ss(a,b,c)
    A=Aa(a,b,c,ra,rb,rc)
    B=Bb(a,b,c,ra,rb,rc)
    C=Cc(a,b,c,ra,rb,rc)
    D=Dd(a,b,c,ra,rb,rc)
    if S >= 0 and (not A.contains_zero() or (not B.contains_zero() and not D.contains_zero())):
        R=radiusABCD(a,b,c,ra,rb,rc,A,B,C,D)
        if R >= s:    # not feasible because not saturated
            nfeasable_num[t_name]+=1
            return 0
        ee=E(a,b,c,ra,rb,rc)
        uu=U2withR(a,b,c,ra,rb,rc,R)
        if ee > uu:   # good triangle 
            good_num[t_name]+=1
            return 0
        if ee < uu and R < s:   # bad triangle (shall not happen)
            save_triangle(a,b,c,ra,rb,rc,"__"+str(CASE)+"_BAD_")
            infos = str([x.endpoints() for x in [a,b,c]])+ " R = " +str(R.endpoints())
            raise NameError("(case "+str(CASE)+") "+t_name+" E<U: "+str(n(ee))+" < "+str(uu)+" with "+infos)

    # The actual precision does not allow to conclude -> refine
    # taking into account that some values out of a,b,c are not really
    # intervals: we should not devide them 
    EPS = 1e-9 # Took it randomly...
    
    glue_ends = lambda point: [point] if point.diameter()<=EPS else [RIF(z) for z in list(RIF(point).bisection())]
    new_triples = cartesian_product([glue_ends(x) for x in [a,b,c]])
    
    if len(new_triples) == 1: #all of them are points: we are blocked here
        save_triangle(a,b,c,ra,rb,rc,"_blocked")
        raise NameError("(case "+str(CASE)+") "+"We're blocked on: " +t_name+" "+str((a,b,c))) 

    for (a2,b2,c2) in new_triples:
        test_triangle(a2,b2,c2,ra,rb,rc)
    return 0
    
    
def test_all():
    T = all_triangles()
    for (a,b,c,ra,rb,rc) in T:
        print(triangle_name((ra,rb,rc))+str(": testing..."))
        test_triangle(a,b,c,ra,rb,rc)
    print("---- All triangles test OK ----")
    print("Non Feasable: "+str(nfeasable_num))
    print("Eps-tight: "+str(epstight_num))
    print("Good: "+str(good_num))

def test_one(r1,r2,r3):
    tname =  triangle_name((r1,r2,r3))
    T = all_triangles()
    for (a,b,c,ra,rb,rc) in T:
        if triangle_name((ra,rb,rc)) == tname:
            test_triangle(a,b,c,ra,rb,rc)
    print("---- " + tname + " test OK ----")

def testing_cases_from_list(l):
    for c in l:
        load('/home/tooticki/Research/DiscPacking/DiscPacking/code/rewritten_ternary/ternary_general.sage')
        with open("testing_results.txt", "a") as myfile:
            myfile.write(str(c))
            try:
                main(c)
                all_curves()
                test_all()
                myfile.write(" OK\n")
            except NameError as err:
                print(err)
                print("Got an error proceeding this case :-(")
                myfile.write(" not OK"+str(err)+"\n")
        reset()
    print("DONE")
        
def do_things(case):
    global V2, m1, mr, ms, eps, z1, zr, zs, LQ
    init(case)
    
    # ------------------------- Computing Vxyz  -------------------------
    M,v=matrix_vector(coronas)
    V2=M.inverse()*v

    #  ------------------------- Polyhedron  -------------------------
    Pvmeps = get_polyhedron("e1rs",case)

    #  ------------------------- Choose a point Vm -------------------------
    vm_point = choose_point(Pvmeps) # 7 free variables

    m1,mr,ms = vm_point[-3:]
    
    v_dict = {v:val for v,val in zip([vr1r,vs1s,v1r1,vsrs,v1s1,vrsr], vm_point[:-3])}
    V2 = V2.subs(v_dict) # get rid of variables
    V2 = [QQ(RIF(x).center()) for x in V2]
    print(list(map((lambda x: (x,n3(v_dict[x]))),v_dict)))
     
    print(" m1="+str(n3(m1))+", mr="+str(n3(mr))+", ms="+str(n3(ms)))

    if not verify_vm(s) or not verify_vm(r) or not verify_vm(I):
        raise NameError("Chosen V's and m's are not good")

    #------------------------- CapRIFping with Z1,Zr,Zs  -------------------------   
    if not (mq_ineq(s) and mq_ineq(r) and mq_ineq(I)):
        raise NameError("Impossible to cap since mq do not satisfy the needed inequalites")
    z1,zr,zs = zq(I),zq(r),zq(s)
    print("z1,zr,zs="+str((z1,zr,zs)))
    
    #  ------------------------- Edge potentials  -------------------------
    LQ={ (x,y): lq(x,y) for (x,y) in cartesian_product([[I,r,s],[I,r,s]]) }

    #  ------------------------- Find epsilon > 0  ------------------------- 
    epsmax = min(s/2, min([l for (l,q) in list(LQ.values())]))
    eps = find_epsilon(m1,mr,ms,QQ(n(epsmax)))
    print("Epsilon = "+str(n(eps)))


    save_curves_for_paper()
    test_all()
    writing()
        
    return 0
    



==> b/1-18_generate_polyhedron.sage <==
# Notation: "!!!" means that this part should be adapted according the case
#! put the path here
RIFpi = 4*arctan(RIF(1))
I = RIF(1)

the_path=""

load(the_path+"1-18_main.sage")

two_coronas= [16,17,18]

ptype = "e1rs"

import time


#============================== epsilon polyhedron ==============================

def eps_polyhedron(eps):
    ''' Returns the polyhedron on V(all R6), m1,mr,ms st dE > dU with eps, not precise !!! (RDF) '''
    eqs = [(0,1,0,0),(0,0,1,0),(0,0,0,1)]  # m1,mr,ms >= 0
    var('a','b','c', 'M1', 'Mr', 'Ms')
    endps = lambda  x: [0] if RIF(x)==0 else RIF(x).endpoints()
    for (ra,rb,rc) in ttriangles:
        for x in [a,b,c]:
            De = dE(ra,rb,rc,eps,x)
            le = De.endpoints()
            Du = dU(ra,rb,rc,eps, x)
            lu1 = endps(Du.coefficient(M1))
            lur = endps(Du.coefficient(Mr))
            lus = endps(Du.coefficient(Ms))
            endpoints = [(de,du1,dur,dus) for de in le for du1 in lu1 for dur in lur for dus in lus]
            # The intervals of de,du are not precise, so we check all combinations of endpoints
            for (de,du1,dur,dus) in endpoints:
                eqs += [(QQ(de), -QQ(du1), -QQ(dur), -QQ(dus))]
    eqs9D = [ [e[0]] + [0]*len(vp_vars) + list(e[1:]) for e in eqs]
    return Polyhedron(ieqs = eqs9D)



 

# ======================== Vm-Polyhedra =========================

def Vm_polyhedron(q):
    '''Given q, returns a Q^9- polyhedron[ vr1r,vsrs,etc]+[m_1, m_r, m_s]
    taking into account the lower bound on m_q ensuring potential
    positivity around any vertex in a packing (consider only
    "important" configs around vertices: should be checked with all
    config afterwards by the function verify_m(q,mq))

    '''
    timer = time.time()
    m_q_vector = [1,0,0] if q>r else [0,1,0] if q>s else [0,0,1]    
    qq = lambda x : RIF(x).simplest_rational() # upper instead of lower !!!
    
    exact_coronas_num = 0
    Rifr = PolynomialRing(RIF,len(vp_vars),names=vp_vars)
    ineqs = []
    l = list(false_corona_generator(q)) 
    print("Polyhedron Vm" + r_name(q) + ": we have " + str(len(l)) + " coronas to check")
    counter,t,t0=0, time.time(), time.time()
    for triangles in l:
        counter+=1
        if time.time()-t > 300:
            t = time.time()
            print("  " + str(t-t0) + " seconds of computation: we have treated " + str(counter) + " coronas")
        sum_v = sum(V(*t) for t in triangles)
        sum_angles = sum(tight_angle(t) for t in triangles)
        diff = RIF(abs(2*RIFpi - sum_angles))

        if diff.contains_zero():
            exact_coronas_num += 1
        else:
            lb = -sum_v / diff
            lbp = Rifr(lb)
            # mq >= lbp -> -lbp+mq >= 0
            ineq = list(map(qq, [-lbp.constant_coefficient()]+[-lbp.coefficient({y:1}) for y in vp_vars]+m_q_vector))
            ineqs+=[ineq]

    print("Eqs done, making the polyhedron")
    PP = Polyhedron(ieqs = ineqs)

    print("     Polyhedron for m"+str(r_name(q))+ " took " + str(time.time()-timer)+" | "+str(PP))
    if exact_coronas_num > 3:
            print ("     Too many exact coronas around " + r_name(q))  
    return PP


#============================== In/Out =============================


def get_all_polyhedra(case):
    Pe1rs = get_one_polyhedron("e1rs",case)
    if Pe1rs.is_empty():
        raise NameError("Pe1rs is empty")
    if not Pe1rs.is_compact():
        raise NameError(str(case)+" Pe1rs is not compact")
    return Pe1rs
        

def get_one_polyhedron(q, case):
    ''' If a polyhedron of type string(q) was already saved for this case, load it
    else create it and save it'''
    Pq = 0
    try:        
        Pq = load(the_path+"output/"+str(case)+"_P_"+q+".sobj") #TODO upper
        print("  Found P"+q+": "+str(Pq))
    except FileNotFoundError:
        print("  Making P"+q+": "+str(Pq))
        if q=="e":
            Pq = eps_polyhedron(0)
            if Pq.is_empty():
                raise NameError("Pe is empty for eps=0")
        elif q=="1":
            Pq = Vm_polyhedron(I)
        elif q=="r":
            Pq = Vm_polyhedron(r)
        elif q=="s":
            Pq = Vm_polyhedron(s)
        elif q=="e1":
            Pq = get_one_polyhedron("e",case).intersection(get_one_polyhedron("1",case))
        elif q=="rs":
            Pq = get_one_polyhedron("r",case).intersection(get_one_polyhedron("s",case))
        elif q=="e1rs":
            Pq = get_one_polyhedron("e1",case).intersection(get_one_polyhedron("rs",case))
        
        print(str(case)+"  P"+q+" was created: "+str(Pq))
        save(Pq, the_path+"output/"+str(case)+"_P_"+q+".sobj")#TODO add output
        print(str(case)+"  P"+q+" was saved")
    return Pq
    

        
def main(case, ptype='1ers'):
    global V2, m1, mr, ms, eps, z1, zr, zs, LQ
    init_bin(case)
    
    # ------------------------- Computing Vxyz  -------------------------
    M,v=matrix_vector_1_18()
    V2=M.inverse()*v

    #  ------------------------- Polyhedra  -------------------------
    Pvmeps = get_one_polyhedron(ptype, case)        
    return 0
    



==> b/1-18_given_polyhedra.sage <==
the_path = ""

load(the_path+"1-18_main.sage")

import time

#============================== Find epsilon > 0 ==============================

def find_epsilon_rec(a, b, lb1, lbr, lbs):
    ''' Recurrence : true on a and false on b'''
    if b-a < 0.0000000001:
        if a>0:
            return a
        else:
            NameError("No positive epsilon works with these Vs and ms")
    c = (a+b)/2
    if test_eps(lb1,lbr,lbs,c):
        return find_epsilon_rec(c,b,lb1,lbr,lbs)
    else:
        return find_epsilon_rec(a,c,lb1,lbr,lbs)
    

def find_epsilon(lb1, lbr, lbs, epsmax):
    ''' Looks for eps using dichotomic search...'''
    if test_eps(lb1, lbr, lbs, epsmax):  
        return epsmax 
    if not test_eps(lb1, lbr, lbs, QQ(0)):
        raise NameError("No positive epsilon works with these Vs and ms")
    return find_epsilon_rec(QQ(0), epsmax, lb1, lbr, lbs)


def test_eps(mm1,mmr,mms,eps):
    ''' Tests if for the given eps, M1,Mr,Ms satisfy min de >= max du'''
    var('a','b','c')
    for (Ra,Rb,Rc) in ttriangles:
        for x in [a,b,c]:
            du=RIF(dU(Ra,Rb,Rc,eps,x).subs({M1:mm1,Mr:mmr,Ms:mms}))
            de=RIF(dE(Ra,Rb,Rc,eps,x).subs({M1:mm1,Mr:mmr,Ms:mms}))
            if du.upper() > de.lower():
                return False
    return True

#============================== m-polyhedron ==============================

def choose_point(P):
    ''' A point between the vertex minimizing m1+mr+ms and the center'''
    weight = QQ(.999) #  the weight of the found point
    v_minm1 = min(P.vertices(), key = lambda v: v[-3])
    v_minmr = min(P.vertices(), key = lambda v: v[-2])
    v_minms = min(P.vertices(), key = lambda v: v[-1])
    v_minzs =  max(P.vertices(), key = lambda v: v[-5])
    print([n(x) for x in v_minzs]) 
    v_minm = [(x1+xr+4*xs)/6 for (x1,xr,xs) in zip(v_minm1, v_minmr, v_minms)] #1 1 4 normally
    center = P.center()
    the_point = [weight*v + (1-weight)*c for (v,c) in zip(v_minm, center)]
    return the_point

def verify_vm(q):
    '''since we reduced the number of inequalities to build Vmp1,Vmpr,Vmps, we
    still need to make sure that the choose m's and vijk satisfy ALL the
    m-inequalities. That is why we use this function'''
    print("    Checking m"+r_name(q)+"...")
    mq = mq_value(q)
    timer = time.time()
    for triangles in corona_generator(q): #only for 10
        sum_v = sum(V(*t) for t in triangles)
        
        sum_angles = sum(tight_angle(t) for t in triangles)
        
        diff = 2*RIFpi - sum_angles
        
        if not diff.contains_zero() and not mq >= - sum_v/abs(diff):
            print(" !!! M"+str(r_name(q))+" = " + str(n(mq)) +  " < -sumv/diff = "+ str(n(- RIF(sum_v/abs(diff))))+" for "+str([triangle_name(t) for t in triangles]))
            return False
    print("     Checking m"+r_name(q)+ " took " + str(time.time()-timer))
    return True

#============================== Edge potentials ==============================

def find_max_l(R,x,y):
    distxy = lambda z,u: dist(z,x+u,y+u,u,y,x,radius(z,x+u,y+u,u,y,x))
    EminusU = lambda t: E(t,x+R,y+R,R,y,x) - U(t,x+R,y+R,R,y,x)
    a,b = x+y+QQ(.00000001), sqrt((R+x)**2-R**2) + sqrt((R+y)**2-R**2)
    if EminusU(a) <= 0:
        NameError (CASE + ":  Epsilon seems to be < 1e-7")
    if EminusU(b) >= 0:
        return b
    lxy = sign_change_point(EminusU, a, b, QQ(1e-4)) - QQ(.00001)
   
    return lxy

def find_q(l,R,x,y):
    a,b = max(l, abs(x-y)),  min(x+y+2*R-QQ(0.000001), sqrt((R+x)**2-R**2) + sqrt((R+y)**2-R**2)+s/QQ(2))
   
    ERxy = lambda t: E(t,x+R,y+R,R,y,x)
    E0 = sign_change_point(ERxy, a, b, QQ(1e-4)) + QQ(.00001)
    Ue0 =U(E0,x+R,y+R,R,y,x)
    re0 = radius(E0,x+R,y+R,R,y,x)
    de0 = dist(E0,x+R,y+R,R,y,x,re0)
    qxy = (-Ue0-QQ(.001))/de0

    Eb = ERxy(b)
    Ub = U(b,x+R,y+R,R,y,x)
    reb = radius(b,x+R,y+R,R,y,x)
    deb = dist(b,x+R,y+R,R,y,x,reb)
    qb =  (Eb-Ub-QQ(.001))/deb
    return max(qxy, qb)

def lq(x,y,EPS=QQ(1e-1)):
    ''' Ue(T) = qxy*de  if  xy > lxy else 0 '''
    l = QQ(min([find_max_l(R,x,y) for R in [I,r,s]]).lower()) 
    q = QQ(max([find_q(l,R,x,y) for R in [I,r,s]]).lower())    
    return (l,q)


#============================== Z1,Zr,Zs ==============================

#------------------------------ Checking that mq >= U(T)/v(T) ------------------------------

def mq_ineq(q):
    '''Return True iff for all tight T, mq >= U(t)/v(T) where v(T) is the
    angle in q-circle center : this inequality is essential for capRIFping'''
    print(q)
    mq = mq_value(q)
    for t in tripl(q):
        if mq < -V(*t)/tight_angle(t):
            print("mq <  U(T)/v(T) for T =  " + str(triangle_name(t)))
            return False
    return(True)

zq = lambda q : QQ( max([  (-2 * RIFpi * V(*t)/tight_angle(t)).upper() for t in tripl(q) ]))

#============================== Testing on all triangles ==============================

def all_triangles():
    '''Returns a list of alll triangles we need to consider'''
    # an FM-triangle should at least contain half an s-disc -> lower bound on 16 times its squared area
    Smin=(16*((RIFpi/2)*s^2)^2).lower()

    T = []
    for (x,y,z) in ttriangles:
        if Q_inequality(x,y,z): # With it, we are allowed to consider only those with 1 contact
            T += [(y+z,RIF(x+z,x+z+2*s),RIF(x+y,x+y+2*s),x,y,z)]
            T += [(RIF(y+z,y+z+2*s),x+z,RIF(x+y,x+y+2*s),x,y,z)]*(r_name(x)!=r_name(y))
            T += [(RIF(y+z,y+z+2*s),RIF(x+z,x+z+2*s),x+y,x,y,z)]*(r_name(x)!=r_name(z) and r_name(y)!=r_name(z))
        else:
            print("    Q-inequality doesn't hold on "+str((x,y,z)))
            T += [(RIF(y+z,y+z+2*s),RIF(x+z,x+z+2*s),RIF(x+y,x+y+2*s),x,y,z)]
    return T

nfeasable_num = {t:0 for t in ttriangles_symb}
epstight_num = {t:0 for t in ttriangles_symb}
good_num = {t:0 for t in ttriangles_symb}

epstight = lambda a,b,c,ra,rb,rc : a<=rb+rc+eps and b<=ra+rc+eps and c<=ra+rb+eps

# not feasible because too flat: triangle should at least contain half an s-disc
nfeasable = lambda a,b,c : Ss(a,b,c) < QQ((QQ(16)*((RIFpi/QQ(2))*s^2)^2).lower())

def test_triangle(a,b,c,ra,rb,rc):
    global nfeasable_num, epstight_num, good_num
    t_name = triangle_name((ra,rb,rc))
    if epstight(a,b,c,ra,rb,rc): 
        epstight_num[t_name]+=1
        return 0
    if nfeasable(a,b,c):  
        nfeasable_num[t_name]+=1
        return 0
    S=Ss(a,b,c)
    A=Aa(a,b,c,ra,rb,rc)
    B=Bb(a,b,c,ra,rb,rc)
    C=Cc(a,b,c,ra,rb,rc)
    D=Dd(a,b,c,ra,rb,rc)
    if S >= 0 and (not A.contains_zero() or (not B.contains_zero() and not D.contains_zero())):
        R=radiusABCD(a,b,c,ra,rb,rc,A,B,C,D)
        if R >= s:    # not feasible because not saturated
            nfeasable_num[t_name]+=1
            return 0
        ee=E(a,b,c,ra,rb,rc)
        uu=U2withR(a,b,c,ra,rb,rc,R)
        if ee > uu:   # good triangle 
            good_num[t_name]+=1
            return 0
        if ee < uu and R < s:   # bad triangle (shall not happen)
            save_triangle(a,b,c,ra,rb,rc,"__"+str(CASE)+"_BAD_")
            infos = str([x.endpoints() for x in [a,b,c]])+ " R = " +str(R.endpoints())
            raise NameError("(case "+str(CASE)+") "+t_name+" E<U: "+str(n(ee))+" < "+str(uu)+" with "+infos)

    # The actual precision does not allow to conclude -> refine
    # taking into account that some values out of a,b,c are not really
    # intervals: we should not devide them 
    EPS = 1e-9 #heuristics
    
    glue_ends = lambda point: [point] if point.diameter()<=EPS else [RIF(z) for z in list(RIF(point).bisection())]
    new_triples = cartesian_product([glue_ends(x) for x in [a,b,c]])
    
    if len(new_triples) == 1: #all of them are points: we are blocked here
        save_triangle(a,b,c,ra,rb,rc,"_blocked")
        raise NameError("(case "+str(CASE)+") "+"We're blocked on: " +t_name+" "+str((a,b,c))) 

    for (a2,b2,c2) in new_triples:
        test_triangle(a2,b2,c2,ra,rb,rc)
    return 0
    
    
def test_all():
    T = all_triangles()
    for (a,b,c,ra,rb,rc) in T:
        print(triangle_name((ra,rb,rc))+str(": testing..."))
        test_triangle(a,b,c,ra,rb,rc)
    print("---- All triangles test OK ----")
    print("Non Feasable: "+str(nfeasable_num))
    print("Eps-tight: "+str(epstight_num))
    print("Good: "+str(good_num))

def test_one(r1,r2,r3):
    tname =  triangle_name((r1,r2,r3))
    T = all_triangles()
    for (a,b,c,ra,rb,rc) in T:
        if triangle_name((ra,rb,rc)) == tname:
            test_triangle(a,b,c,ra,rb,rc)
    print("---- " + tname + " test OK ----")

#============================== Find epsilon > 0 ==============================

def find_epsilon_rec(a, b, lb1, lbr, lbs):
    ''' Recurrence : true on a and false on b'''
    if b-a < 0.0000000001:
        if a>0:
            return a
        else:
            NameError("No positive epsilon works with these Vs and ms")
    c = (a+b)/2
    if test_eps(lb1,lbr,lbs,c):
        return find_epsilon_rec(c,b,lb1,lbr,lbs)
    else:
        return find_epsilon_rec(a,c,lb1,lbr,lbs)
    

def find_epsilon(lb1, lbr, lbs, epsmax):
    ''' Looks for eps using dichotomic search...'''
    if test_eps(lb1, lbr, lbs, epsmax):  
        return epsmax # too strange
    if not test_eps(lb1, lbr, lbs, QQ(0)):
        raise NameError("No positive epsilon works with these Vs and ms")
    return find_epsilon_rec(QQ(0), epsmax, lb1, lbr, lbs)


def test_eps(mm1,mmr,mms,eps):
    ''' Tests if for the given eps, M1,Mr,Ms satisfy min de >= max du'''
    var('a','b','c')
    for (Ra,Rb,Rc) in ttriangles:
        for x in [a,b,c]:
            du=RIF(dU(Ra,Rb,Rc,eps,x).subs({M1:mm1,Mr:mmr,Ms:mms}))
            de=RIF(dE(Ra,Rb,Rc,eps,x).subs({M1:mm1,Mr:mmr,Ms:mms}))
            if du.upper() > de.lower():
                return False
    return True

#============================== Main =============================

def init_bin(case):
    global CASE, bin_c, r, s, d_opt, ttriangles, coronas, pos
    CASE=case
    (r,s, disc_nums_1rs, triangles_nums, precoronas, d_opt) = input_values(case) 
    print("Ternary density: " + str(n(d_opt)))
    bin_c = bin_case[case][0]
    d_opt = RIF(bin_d[bin_c-1]*RIFpi)
    r,s = RIF(r), RIF(s)
    print ("CASE: "+str(case) + ":   r=" + str(r) + ", s=" + str(s) + ", bin density=" + str(n(d_opt)))
    bcorona = bin_corona(case)
    coronas = [(r_value(bcorona[0]), [r_value(y) for y in bcorona[1]])]
    
    ttriangles = [(I,I,I),(I,I,r),(I,I,s),(I,r,r),(I,r,s),(I,s,s),(r,r,r),(r,r,s),(r,s,s),(s,s,s)]

    pos = {
        (I,I,I):0,
        (r,r,r):1,
        (s,s,s):2,
        (s,I,s):3,
        (I,s,s):4,
        (s,s,I):4,
        (r,I,r):5,
        (I,r,r):6,
        (r,r,I):6,
        (s,r,s):7,
        (r,s,s):8,
        (s,s,r):8,
        (I,s,I):9,
        (I,I,s):10,
        (s,I,I):10,
        (I,r,I):11,
        (I,I,r):12,
        (r,I,I):12,
        (r,s,r):13,
        (r,r,s):14,
        (s,r,r):14,
        (I,s,r):15,
        (r,s,I):15,
        (r,I,s):16,
        (s,I,r):16,
        (I,r,s):17,
        (s,r,I):17}



        

def get_given_polyhedron(q, case):
    
    Pq = load(the_path+"output/"+str(case)+"_P_"+q+".sobj") #TODO upper
    print("  Found P"+q+": "+str(Pq))
    return Pq



def main(case):
    global V2, m1, mr, ms, eps, z1, zr, zs, LQ
    init_bin(case)
    
    # ------------------------- Computing Vxyz  -------------------------
    M,v=matrix_vector_1_18()
    V2=M.inverse()*v

    #  ------------------------- Polyhedra  -------------------------
    Pvmeps = get_given_polyhedron("e1rs",case)

    #  ------------------------- Choose a point Vm -------------------------
    vm_point = choose_point(Pvmeps) # 7 free variables
    m1,mr,ms = vm_point[-3:]
    
    v_dict = {v:val for v,val in zip(vp_vars, vm_point[:-3])}
    V2 = V2.subs(v_dict) # get rid of variables
    V2 = [QQ(RIF(x).center()) for x in V2]
    print(list(map((lambda x: (x,n3(v_dict[x]))),v_dict)))
     
    print(" m1="+str(n3(m1))+", mr="+str(n3(mr))+", ms="+str(n3(ms)))

    if not verify_vm(s) or not verify_vm(r) or not verify_vm(I):
        raise NameError("Chosen V's and m's are not good")

    #------------------------- CapRIFping with Z1,Zr,Zs  -------------------------   
    if not (mq_ineq(s) and mq_ineq(r) and mq_ineq(I)):
        raise NameError("Impossible to cap since mq do not satisfy the needed inequalites")
    z1,zr,zs = zq(I),zq(r),zq(s)
    print("z1,zr,zs="+str((z1,zr,zs)))
    
    #  ------------------------- Edge potentials  -------------------------
    LQ={ (x,y): lq(x,y) for (x,y) in cartesian_product([[I,r,s],[I,r,s]]) }

    #  ------------------------- Find epsilon > 0  ------------------------- 
    epsmax = min(s/2, min([l for (l,q) in list(LQ.values())]))
    eps = find_epsilon(m1,mr,ms,QQ(n(epsmax)))
    print("Epsilon = "+str(n(eps)))

    all_curves()
    test_all()
    writing()
        
    return 0
    



==> b/1-18_main.sage <==
RIFpi = 4*arctan(RIF(1))
I = RIF(1)

from sage.symbolic.expression_conversions import RingConverter
SR2RIF = RingConverter(RIF)

the_path=""

# Input from the table 
load(the_path+'library/input_ternary.sage')

# All calculatory functions are here
load(the_path+'library/small_functions_ternary.sage')

# Basic potentials functions
load(the_path+'library/potentials_basic_functions.sage')

# All drawing functions are here
load(the_path+'library/drawing.sage')

import time

#==============================  Global Variables ==============================
# Computed in main()

CASE = 0
r,s = (1,1)
ttriangles = []
ttriangles_symb = ['111', '11r', '11s', '1rr', '1rs', '1ss', 'rrr', 'rrs', 'rss', 'sss']
coronas = []
d_opt= 0
pos={}
m1,mr,ms = 0,0,0
LQ = {}
z1,zr,zs = 100,100,100
V2 = [0]*18
V=lambda i,j,k: V2[pos.get((i,j,k))]

triangles_nums = {x:0 for x in ttriangles_symb}
vp_symb= ['111', '11r', '11s', '1r1', '1rr', '1rs', '1s1', '1sr', '1ss', 'r1r', 'r1s', 'rrr', 'rrs', 'rsr', 'rss', 's1s', 'srs', 'sss']
var(*['v'+x for x in vp_symb])
vp_vars = [] # used variables for vertex potentials0
bin_c = 0

#============================= 1-18 specials =======================================
var('R')
bin_d=[
ZZ[R](27*R^4 + 112*R^3 + 62*R^2 + 72*R - 29).roots(AA)[1][0],
ZZ[R](R^8 - 4590*R^6 - 82440*R^5 + 486999*R^4 - 1938708*R^3 + 2158839*R^2 - 1312200*R + 243081).roots(AA)[2][0],
ZZ[R](1024*R^3 - 692*R^2 + 448*R - 97).roots(AA)[0][0],
ZZ[R](2*R^2 - 4*R + 1).roots(AA)[0][0],
ZZ[R](944784*R^4 - 3919104*R^3 - 2191320*R^2 - 1632960*R + 757681).roots(AA)[0][0],
ZZ[R](144*R^4 + 9216*R^3 + 133224*R^2 - 127104*R + 25633).roots(AA)[2][0],
ZZ[R](4096*R^4 + 2924*R^2 - 289).roots(AA)[1][0],
ZZ[R](108*R^2 + 288*R - 97).roots(AA)[1][0],
ZZ[R](144*R^4 - 4162200*R^2 + 390625).roots(AA)[2][0]]

bin_case = {
    1:(8, 's1'),
    2:(8, 's1'),
    3:(8, 's1'),
    4:(8, 's1'),
    5:(8, 's1'),
    6:(4, 's1'),
    7:(7, 's1'),
    8:(7, 's1'),
    9:(7, 's1'),
    10:(9, 's1'),
    11:(9, 's1'),
    12:(9, 's1'),
    13:(9, 's1'),
    14:(9, 's1'),
    15:(9, 's1'),
    16:(4, 'r1'),
    17:(5, 's1'),
    18:(5, 's1')
}

def bin_corona(c):
    bin_num, rtype = bin_case[c]
    if bin_num == 4:
        return(('s', "1111"))
    elif bin_num == 5:
        return(('s', "11sss"))
    elif bin_num == 7:
        return(('s', "111s"))
    elif bin_num == 8:
        return(('s', "111"))
    elif bin_num == 9:
        return(('s', "11ss"))


#============================== Potentials of tight triangles: V_xyz ==============================

def ttriangle_to_row(x,y,z):
    '''Given the radii of circles of a tight triangle, returns the raw in
    the vertex-potential matrix corresponding to this triangle'''
    row = [0]*18
    row[pos[(x,y,z)]]+=1
    row[pos[(y,z,x)]]+=1
    row[pos[(z,x,y)]]+=1
    return row

def corona_to_row(x, corona):
    '''Given the radius of the circle x and its corona, returns the raw in the
    vertex-potential matrix corresponding to this corona  '''
    row = [0]*18
    n = len(corona)
    for i in range(n):
        y = corona[i-1]
        z = corona[i]
        row[pos[(y,x,z)]]+=1
    return row

def isvertice_to_row(v):
    '''Returns a row of the matrix corresponding to the isosceles triangle
    with radii y,x,y where (x,y)=v'''
    (x,y) = v
    row = [0]*18
    row[pos[(y,x,y)]]+=1
    return row

var('vr1r','vs1s','v1r1','vsrs','v1s1','vrsr') # isvertices trianlges' potentials

#============================== (1-18) Potentials of tight triangles: V_xyz ========================

def matrix_vector_1_18():
    '''Given 2 coronas, returns the equation coefficients matrix and the
    right-part vector for vertex potentials '''
    global vp_vars
    m,vect= [],[]
    # sum of the vertex potentials = excess in each of 10 tight triangles
    for (x,y,z) in ttriangles:
        m.append(ttriangle_to_row(x,y,z))
        vect.append(E(z+y,x+z,x+y,x,y,z))
    # sum of the vertex potentials in each corona = 0
    # 1 xorona
    for (x,corona) in coronas:
        m.append(corona_to_row(x,corona))
        vect.append(0)

        
    # 7 lines : to take the vertex potential of the 6
    # isoceles triangles as parameters: list vpparams
    # !!!! free parameters !

    QVS = VectorSpace(QQ,18)
    current_subspace = QVS.subspace(m)
    u_vecs = []
    for vec in QVS.basis():
        vec_ss =  QVS.subspace([vec])
        if current_subspace.intersection(vec_ss).dimension() == 0:
            u_vecs.append(list(vec))
            m.append(list(vec))
            current_subspace = QVS.subspace(m)

    for vec in u_vecs:
        ind = vec.index(1)
        vp_name = triangle_name((list(pos.keys())[list(pos.values()).index(ind)]))
        print(vec,vp_name)
        vect.append(var('v'+vp_name))
        vp_vars.append(var('v'+vp_name))
    
    return(Matrix(m), vector(vect))

# ============================ Main =============================

def init_bin(case):
    global CASE, bin_c, r, s, d_opt, ttriangles, coronas, pos
    CASE=case
    (r,s, disc_nums_1rs, triangles_nums, precoronas, d_opt) = input_values(case) 
    print("Ternary density: " + str(n(d_opt)))
    bin_c = bin_case[case][0]
    d_opt = RIF(bin_d[bin_c-1]*RIFpi)
    r,s = RIF(r), RIF(s)
    print ("CASE: "+str(case) + ":   r=" + str(r) + ", s=" + str(s) + ", bin density=" + str(n(d_opt)))
    bcorona = bin_corona(case)
    coronas = [(r_value(bcorona[0]), [r_value(y) for y in bcorona[1]])]
    
    ttriangles = [(I,I,I),(I,I,r),(I,I,s),(I,r,r),(I,r,s),(I,s,s),(r,r,r),(r,r,s),(r,s,s),(s,s,s)]

    pos = {
        (I,I,I):0,
        (r,r,r):1,
        (s,s,s):2,
        (s,I,s):3,
        (I,s,s):4,
        (s,s,I):4,
        (r,I,r):5,
        (I,r,r):6,
        (r,r,I):6,
        (s,r,s):7,
        (r,s,s):8,
        (s,s,r):8,
        (I,s,I):9,
        (I,I,s):10,
        (s,I,I):10,
        (I,r,I):11,
        (I,I,r):12,
        (r,I,I):12,
        (r,s,r):13,
        (r,r,s):14,
        (s,r,r):14,
        (I,s,r):15,
        (r,s,I):15,
        (r,I,s):16,
        (s,I,r):16,
        (I,r,s):17,
        (s,r,I):17}



def write_RIF(x):
    if parent(x) != RIF:
        return(str(x))
        #raise NameError("write_RIF expects RIF but " + str(parent(x)) + " was given")
    return("RIF"+str(x.endpoints()))

def save_proved():
    for c in proved_cases:
        init(c)
        save_ter(c)



def writing():
    name = the_path+"output/"+str(CASE)+"_constants.sage"
    name_2 = the_path+"output/"+str(CASE)+"_tables.sage"
    with open(name,'w') as f:
        f.write("CASE = "+str(CASE)+"\n")
        f.write("r,s = "+write_RIF(r)+","+write_RIF(s)+"\n")
        f.write("d_opt = "+write_RIF((d_opt))+"\n")
        f.write("m1,mr,ms = "+str(m1)+","+str(mr)+","+str(ms)+"\n")
        f.write("V2 = "+str([n(x) for x in V2])+"\n")
        f.write("eps = "+str(n(eps))+"\n")
        f.write("LQ = "+str(LQ)+"\n")
        f.write("z1,zr,zs = "+str(n(z1))+","+str(n(zr))+","+str(n(zs))+"\n")

    with open(name_2,'w') as f:
        f.write("CASE = "+str(CASE)+"\n")
        f.write("eps,m1,mr,ms : &"+str(n(eps))+"&"+str(n(m1))+"&"+str(n(mr))+"&"+str(n(ms))+"\n")
        f.write("V111,V11r,V11s,V1r1 : &"+str(n(V(I,I,I)))+"&"+str(n(V(I,I,r)))+"&"+str(n(V(I,I,s)))+"&"+str(n(V(I,r,I)))+"\n")
        f.write("V1rr,V1rs,V1s1,V1sr : &"+str(n(V(I,r,r)))+"&"+str(n(V(I,r,s)))+"&"+str(n(V(I,s,I)))+"&"+str(n(V(I,s,r)))+"\n")
        f.write("V1ss,Vr1r,Vr1s,Vrrr : &"+str(n(V(I,s,s)))+"&"+str(n(V(r,I,r)))+"&"+str(n(V(r,I,s)))+"&"+str(n(V(r,r,r)))+"\n")
        f.write("Vrrs,Vrsr,Vrss,Vs1s : &"+str(n(V(r,r,s)))+"&"+str(n(V(r,s,r)))+"&"+str(n(V(r,s,s)))+"&"+str(n(V(s,I,s)))+"\n")
        f.write("Vsrs,Vsss : &"+str(n(V(s,r,s)))+"&"+str(n(V(s,s,s)))+"\n")
        f.write("z1,zr,zs : "+str(n(z1))+"&"+str(n(zr))+"&"+str(n(zs))+"\n")	
        f.write("LQ: 11,1r,1s : "+str(n(LQ[(I,I)][0]))+"&"+str(n(LQ[(I,I)][1]))+"&"+str(n(LQ[(I,r)][0]))+"&"+str(n(LQ[(I,r)][1]))+"&"+str(n(LQ[(I,s)][0]))+"&"+str(n(LQ[(I,s)][1]))+"\n")
        f.write("LQ: rr,rs,ss : "+str(n(LQ[(r,r)][0]))+"&"+str(n(LQ[(r,r)][1]))+"&"+str(n(LQ[(r,s)][0]))+"&"+str(n(LQ[(r,s)][1]))+"&"+str(n(LQ[(s,s)][0]))+"&"+str(n(LQ[(s,s)][1]))+"\n")
    print("The constants are written in "+name)
   


==> b/library/drawing.sage <==
# independent of dics number

#============================== Draw Curves ============================================================

#------------------------------ Thomas' way to draw ------------------------------

# to draw lines instead of plot (which is capricious)
#seg = lambda a,b,k: [RDF(a+i*(b-a)/k) for i in range(k+1)]

seg = lambda a,b,k: [QQ(n(a+i*(b-a)/k)) for i in range(k+1)]

# for each edge xy, study triangles xyz with contact xz and yz and length of edge xy varying from tight to stretched


var('x')

def curves_for_paper(ra,rb,rc):
    ''' Edge b (between ra-center and rb-center )varies from contact to stretched '''
    bmin = ra+rc
    bmax = min(s/10+sqrt((rb+rc)**2-rb**2) + sqrt((rb+ra)**2-rb**2), ra+rb+rb+rc-QQ(.0000001))
    Ep = line([[x, E(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,100)],thickness = .5)
    Up = line([[x, Unoz(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,100)],color='red', linestyle='dotted', thickness = .5)
    U2p = line([[x, U2(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,200)],color='red', thickness = 1.3)
    tD = sign_change_point(lambda x: dist(x,rb+rc,ra+rb,rb,ra,rc,radius(rb+rc,x,ra+rb,ra,rb,rc)), ra+rc, bmax, QQ(.05))
    Dp=line([[x, dist(x,rb+rc,ra+rb,rb,ra,rc,radius(rb+rc,x,ra+rb,ra,rb,rc))] for x in seg(tD-.05,tD+.05,50)],color='magenta',thickness = .5)
    Zp = line([[x, U(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,100)],color = 'red',linestyle='dashed', thickness = .8)
   # Zp = plot(z(rb), color = 'red', xmin=ra+rc, xmax=bmax, thickness = .8)
    #Epsp = line([(ra+rc+eps,0), (ra+rc+eps,.1)], linestyle='dashed', color = "orange", thickness = .5)
    L =  line([(LQ[(ra,rc)][0],-0.03), (LQ[(ra,rc)][0],0.03)], color = "green", thickness = 1)
    return U2p+Up+Ep+Dp+L+Zp


def curves(ra,rb,rc):
    ''' Edge b (between ra-center and rb-center )varies from contact to stretched '''
    #print(ra,rb,rc)
    bmin = ra+rc
    bmax = min(s/10+sqrt((rb+rc)**2-rb**2) + sqrt((rb+ra)**2-rb**2), ra+rb+rb+rc-QQ(.0000001))
    Ep = line([[x, E(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,100)],thickness = .5)
    Up = line([[x, Unoz(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,100)],color='red',linestyle='dotted', thickness = .5)
    U2p = line([[x, U2(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,200)],color='brown',linestyle='dashed', thickness = 1)
    tD = sign_change_point(lambda x: dist(x,rb+rc,ra+rb,rb,ra,rc,radius(rb+rc,x,ra+rb,ra,rb,rc)), ra+rc, bmax, QQ(.05))
    Dp=line([[x, dist(x,rb+rc,ra+rb,rb,ra,rc,radius(rb+rc,x,ra+rb,ra,rb,rc))] for x in seg(tD-QQ(.05),tD+QQ(.05),50)],color='magenta',thickness = .5)
    Zp = line([[x, U(rb+rc,x,ra+rb,ra,rb,rc)] for x in seg(bmin,bmax,100)],color = 'red', thickness = .8)
    #Zp = plot(z(rb), color = 'red', xmin=ra+rc, xmax=bmax, thickness = .8)
    Epsp = line([(ra+rc+eps,QQ(0)), (ra+rc+eps,QQ(.1))], linestyle='dashed', color = "orange", thickness = .5)
    L = line([(LQ[(ra,rc)][0],QQ(-0.03)), (LQ[(ra,rc)][0],QQ(0.03))], color = "green", thickness = 1)
    return Zp+U2p+Up+Ep+Dp+Epsp+L

def all_curves(name=""):
    rttriangles = tripl(I)+tripl(r)+tripl(s)
    for (ra,rb,rc) in rttriangles:
        (curves(ra,rb,rc)).save(dpi=500, filename = "curves/"+str(CASE)+"_"+r_name(ra)+r_name(rb)+r_name(rc)+name+".pdf")



def save_curves_for_paper(name=""):
    rttriangles = tripl(I)+tripl(r)+tripl(s)
    for (ra,rb,rc) in rttriangles:
        (curves_for_paper(ra,rb,rc)).save(dpi=500, filename = "curves/paper_"+str(CASE)+"_"+r_name(ra)+rname(rb)+rname(rc)+name+".pdf") 

#======================================== Draw triangles ========================================

def save_triangle(a,b,c,ra,rb,rc, filename):
    '''Gets a figure and saves its as filename.pdf
    '''
    f = draw_triangle(a,b,c,ra,rb,rc)
    aa,bb,cc = numerical_approx(a,digits=5),numerical_approx(b,digits=5),numerical_approx(c,digits=5)
    (f.plot()).save('figures/'+str(CASE)+"_"+r_name(ra)+r_name(rb)+r_name(rc)+"_"+str(aa)+"-"+str(bb)+"-"+str(cc)+"_"+filename+'.pdf',dpi=100)

dcol = lambda x : (.9,.8,0) if x>r else (.4,.55,.9) if x>s else (.6,0,0)
    
def draw_triangle(a,b,c,ra,rb,rc):
    '''Returns a figure representing the triangle+its discs
    '''
    figure = Graphics()
    cosc = (a**2+b**2-c**2)/(2*a*b)
    sinc = sqrt(1-cosc**2)
    A,B,C = (b*cosc, b*sinc), (a,0), (0,0),
    figure += circle(A, ra, fill=False, edgecolor = dcol(ra),zorder=0)
    figure += circle(B, rb, fill=False, edgecolor = dcol(rb),zorder=0)
    figure += circle(C, rc, fill=False, edgecolor = dcol(rc),zorder=0)
    figure += polygon([A,B,C], rgbcolor='black', fill=False, zorder=2)
    return figure
    
def draw_triangle_with_info(a,b,c,ra,rb,rc):     
    # V(ra,RC,rb)
    figure = draw_triangle(a,b,c,ra,rb,rc)
    figure+=text("V"+r_name(ra)+r_name(rc)+r_name(rb)+" = "+str(numerical_approx(V(ra,rc,rb),digits=3)), (-1.1,-1.1), rgbcolor='gray',zorder=2)
    # Uv(ra,RC,rb)
    figure+=text("Uv = "+str(numerical_approx(Uv(a,c,b,ra,rc,rb),digits=3)), (-1.1,-1.3), rgbcolor='black',zorder=2)
    # V(ra,RB,rc)
    figure+=text("V"+r_name(ra)+r_name(rb)+r_name(rc)+" = "+str(numerical_approx(V(ra,rb,rc),digits=3)), (a+1.1,-1.1), rgbcolor='gray',zorder=2)
    # Uv(ra,RB,rc)
    figure+=text("Uv = "+str(numerical_approx(Uv(a,b,c,ra,rb,rc),digits=3)), (a+1.1,-1.3), rgbcolor='black',zorder=2)
    # V(rb,RA,rc)
    figure+=text("V"+r_name(rb)+r_name(ra)+r_name(rc)+" = "+str(numerical_approx(V(rb,ra,rc),digits=3)), (b*cosc+1.1, b*sinc+1.3), rgbcolor='gray',zorder=2)
    # Uv(rb,RA,rc)
    figure+=text("Uv = "+str(numerical_approx(Uv(b,a,c,rb,ra,rc),digits=3)), (b*cosc+1.1, b*sinc+1.1), rgbcolor='black',zorder=2)

    # U(triangle), E(triangle)
    figure+=text("Uv(T) = "+str(numerical_approx(U(a,b,c,ra,rb,rc),digits=5)), (a/2,-1.3), rgbcolor='red',zorder=2)
    figure+=text("U2(T) = "+str(numerical_approx(U2(a,b,c,ra,rb,rc),digits=5)), (a/2,-1.5), rgbcolor='red',zorder=2)
    figure+=text("E(T) = "+str(numerical_approx(E(a,b,c,ra,rb,rc),digits=5)), (a/2,-1.7), rgbcolor='blue',zorder=2)

    figure.axes(False)
    return figure


#======================================== Draw Corona ========================================

# turn (x,y) by 'a' counterclockwise
turn = lambda x,y,a: (x*cos(a)-y*sin(a), x*sin(a)+y*cos(a))

def find_third_center(r1,x1,y1, r2,x2,y2, r3):
    '''Returns the coordinates of a new disc with two neighbors given  '''
    dx, dy = x2-x1, y2-y1
    a1, ratio = angle(r3+r2,r3+r1,r1+r2), (r1+r3)/(r1+r2)
    xv, yv = turn(ratio*dx, ratio*dy, a1)
    center = (x1+xv, y1+yv)
    return(center)

def draw_corona(r_0, corona_s):
    corona = list(map(choose_r, corona_s))
    figure = Graphics()
    figure += circle((0,0), r_0, fill=True, edgecolor = 'black', facecolor = dcol(r_0),zorder=0)
    x,y,rr = r_0+corona[0], 0, corona[0]
    x1,y1,r1 = x,y,rr
    figure += circle((x,y), rr, fill=True, edgecolor = 'black', facecolor = dcol(rr),zorder=0)
    for t in corona[1:]:
        xn,yn = find_third_center(r_0,0,0, rr,x,y, t)
        figure += circle((xn,yn), t, fill=True, edgecolor = 'black', facecolor = dcol(t),zorder=0)
        # V(ra,RC,rb)
        #figure+=text("V"+r_name(rr)+r_name(r_0)+r_name(t)+" = "+str(numerical_approx(V(rr,r_0,t),digits=3)), (1.1*(x+xn),1.1*(y+yn)), rgbcolor='gray',zorder=2)
        figure += polygon([(x,y), (xn,yn), (0,0)], rgbcolor = 'black', fill=False, zorder=2 )
        rr,x,y=t,xn,yn
    # the last with the first
    #figure+=text("V"+r_name(rr)+r_name(r_0)+r_name(r1)+" = "+str(numerical_approx(V(rr,r_0,r1),digits=3)), (1.1*(x+x1),1.1*(y+y1)), rgbcolor='gray',zorder=2)
    figure += polygon([(x,y), (x1,y1), (0,0)], rgbcolor = 'black', fill=False, zorder=2 )
    # figure.axes(False)
    return figure



# ------------------------------------------------ Drawing packings ------------------------


def find_center(r, neighbors):
    '''Returns the coordinates of a new disc with two neighbors given as a
    pair of dictionaries  '''
    (x1,y1), (x2,y2) = neighbors[0]['xy'], neighbors[1]['xy']
    dx, dy = x2-x1, y2-y1
    r1, r2  =  neighbors[0]['r'], neighbors[1]['r']
    a1, ratio = angle(r+r2,r+r1,r1+r2), (r1+r)/(r1+r2)
    xv, yv = turn(ratio*dx, ratio*dy, a1)
    center = (x1+xv, y1+yv)
    return(center)

def draw_packing(d,discs,shifts,a_range):
    '''Gets a list of discts describing the packing and returns a figure
    representing the domain of this packing'''
    
    xmin,xmax,ymin,ymax = tuple(a_range)
    col = lambda x: (227/256,15/256,15/256) if x=='s' else (255/256,212/256,40/256) if x=='1' else (84/256,151/256,255/256)
    figure = Graphics()
    for shift in shifts:
        for disc in discs:
            figure += circle(vector(disc['xy'])+vector(shift), disc['r'], fill=True, facecolor = col(disc['rname']), edgecolor = 'black', thickness = .1, zorder=1)

    R,r = max([disc['r'] for disc in discs]) , min([disc['r'] for disc in discs])
    Rname,rname = min([disc['rname'] for disc in discs]), max([disc['rname'] for disc in discs])
    rr = [x for x in [disc['r'] for disc in discs if disc['rname']=='r']][0]
    border_width = (xmax-xmin)/10
    white_rec = polygon([(xmin-border_width,ymin),(xmax+border_width,ymin),(xmax+border_width,ymin-border_width*2),(xmin-border_width,ymin-border_width*2)],color='white',zorder=1)
    figure+=white_rec
    figure += text("d="+str(n(d,digits = 8)),((xmin+xmax)/2,ymin-border_width/3),horizontal_alignment = 'right',color='black',fontsize='large' )
    figure += text(rname+"="+str(n(r,digits=8)), ((3*xmin+4*xmax)/7,ymin-border_width/3),horizontal_alignment = 'left', color=col(rname),fontsize='large' )
    figure += text("r="+str(n(rr,digits=8)), ((3*xmin+4*xmax)/7,ymin-6*border_width/7), horizontal_alignment = 'left', color=col('r'),fontsize='large' )
    if Rname!='1':
        figure += text(Rname+"="+str(n(R,digits=8)), ((3*xmin+4*xmax)/7,ymin-6*border_width/7), horizontal_alignment = 'left', color=col(Rname),fontsize='large' )
    figure.set_axes_range(xmin,xmax,ymin-border_width,ymax)
    return figure


#============================== Draw Triangulated Ternary Packings ============================================================


def encoding(case,r,s):
    '''Returns the encoding of the case case where the radii are equal to
    r and s'''
    from packings3discs import packings
    return (packings(r,s))[case-1]

def halfplane_sign(p, a, b):
    '''Returns the sign of the point p with respect to the line passing
    by a and b'''
    px,py = p
    ax,ay = a
    bx,by = b
    # y = mx + n  is the line of the points a and b
    m = (by-ay)/(bx-ax)
    n = ay-m*ax
    return (py - (m*px + n)).sign()


def find_center(r, neighbors):
    '''Returns the coordinates of a new disc with given neighbors as a
    pair of dictionaries'''
    (x1,y1), (x2,y2) = neighbors[0]['xy'], neighbors[1]['xy']
    dx, dy = x2-x1, y2-y1
    r1, r2  =  neighbors[0]['r'], neighbors[1]['r']
    a1, ratio = angle(r+r2,r+r1,r1+r2), (r1+r)/(r1+r2)
    xv, yv = turn(ratio*dx, ratio*dy, a1)
    center = (x1+xv, y1+yv)
    return(center)

def touch(r1, x1, y1, r2, x2, y2, epsilon):
    return sqrt((x1-x2)^2 + (y1-y2)^2) - (r1+r2) < epsilon

# TODO: test it better
def other_neighbors(r, xy, neighbors, discs, epsilon):
    '''Returns the neighbors of a new disc except the already given ones
    with given precision epsilon '''
    on = []
    n_discs = [d for d in discs if not d in neighbors]
    for disc in n_discs :
        if touch(r, xy[0], xy[1], disc['r'], disc['xy'][0], disc['xy'][1], epsilon):
            on.append(discs.index(disc))
    #if len(on) > 0:
    #    print("Other neighbors: "+str(len(on)))
    return(on)

# TODO: test better ?
def find_e(r,s):
    '''Returns the mimimal distanc between non-tangent discs in the
    compact packing'''
    radii = [1,r,s]
    pairs = [(r1,r2) for r1 in radii for r2 in radii if r1<=r2]
    min_dist = 2
    for (r_top,r_bottom) in pairs:
        for (r_left, r_right) in pairs:
            a_lt = angle(r_left+r_bottom, r_left+r_top, r_top+r_bottom)
            a_rt = angle(r_left+r_bottom, r_left+r_top, r_top+r_bottom)
            dist = sin(a_lt)*(r_left+r_top) + sin(a_rt)*(r_right+r_top) - r_left -r_right
            if dist < min_dist:
                min_dist = dist
    return min_dist

# turn (x,y) by 'a' counterclockwise
turn = lambda x,y,a: (x*cos(a)-y*sin(a), x*sin(a)+y*cos(a))

# OK
def discs(case,r,s):    
    '''Returns the geometric properties of the packing'''
    l = (encoding(case,r,s))[1]
    name = lambda x : '1' if x>r else 'r' if x>s else 's'
    disc_0 = {'r':RIF(l[0]), 'xy':(0,0),'rname':name(l[0])}
    disc_1 = {'r':RIF(l[1]), 'xy':(disc_0['r']+RIF(l[1]),0), 'rname':name(l[1])}
    discs = [disc_0,disc_1]
    # the precision: two discs can not be at distance < epsilon and do not touch
    epsilon = find_e(r,s)/2
    for entry in l[2:]:
        R = RIF(entry[2])
        neighbors = list(entry[:2])
        xy = find_center(R, [discs[i] for i in neighbors])
        d = {'r':R, 'xy':xy, 'rname':name(R)}
        index = l.index(entry)
        if len(entry)==4:
            twin = entry[3]
            (discs[twin]).update({'twin':index})
            d.update({'twin':twin})
        discs.append(d)
        #print("Disc number "+str(index))# + ":   " + str([r,xy,neighbors[:2]]))


    periods = []
    for disc in discs:
        if 'twin' in disc.keys():
            disctwin = discs[disc['twin']]
            x1,y1 = disc['xy']
            x2,y2 = disctwin['xy']
            v = vector((x1-x2,y1-y2))
            if (not v in periods) and (not (-v) in periods) :
                periods.append(v)
    return discs,periods



def save_ter(case):
    all_discs,periods = discs(case,r,s)
    shifts = [i*v1+j*v2 for i in [-2,-1,0,1,2] for j in [-2,-1,0,1,2] for v1 in periods for v2 in periods]
    f = draw_packing(d_opt,all_discs,shifts,[-4,4,-4,4])
    f.save(dpi=100, axes = False, filename = "packings_drawings/"+str(case)+".pdf")


==> b/library/input_ternary.sage <==
#============================== Import from the table ==============================

def read_table():
    '''Given a txt-table named name, returns its head and its rows as
    lists'''
    rows = []
    name=the_path+"input/cases.csv"
    with open(name) as f:
        s=(f.readline())[:-1] #remove \n
        head = (s).split(",")
        for line in f:
            if '0'<=line[0]<='9':
                line = line[:-1] #remove \n
                rows.append(line.split(","))
    return (head, rows)

def rows_to_dicts(head, rows):
    '''Given the head and the rows of a table, returns a list of
    dicts with adabted types of values'''
    dicts = []
    for row in rows:
        d = { h:r for (h,r) in zip(head, row)}
        for x in ['density', 'r', 's']:
            if d[x]!='':
                d[x] = QQ(float(d[x]))
        for x in ['case', '1-discs', 'r-discs', 's-discs', '111', '11r', '11s', '1rr', '1rs', '1ss', 'rrr', 'rrs', 'rss', 'sss']:
            if d[x]!='':
                d[x] = int(d[x])        
        dicts.append(d)
    return dicts

def row_to_dict(head, row):
    '''Given the head and the row  of a table, returns a
    dict with adabted types of values'''
    d = { h:r for (h,r) in zip(head, row)}
    for x in ['density', 'r', 's']:
        if d[x]!='':
            d[x] = QQ(float(d[x]))
    for x in ['case', '1-discs', 'r-discs', 's-discs', '111', '11r', '11s', '1rr', '1rs', '1ss', 'rrr', 'rrs', 'rss', 'sss']:
        if d[x]!='':
            d[x] = int(d[x])        
    return d


def density(r, s, n1, nr, ns, m111, m11r, m11s, m1rr, m1rs, m1ss, mrrr, mrrs, mrss, msss):
    '''Density of the packing whose domain consists of nx circles of
    radius x and mxyz triangles formed by ciclres of radii x,y,z'''
    cov = RIFpi*(n1 + nr*(r**2) + ns*(s**2))
    triangles = m111*[[I,I,I]]+m11r*[[I,I,r]]+m11s*[[I,I,s]]+m1rr*[[I,r,r]]+m1rs*[[I,r,s]]+m1ss*[[I,s,s]]+mrrr*[[r,r,r]]+mrrs*[[r,r,s]]+mrss*[[r,s,s]]+msss*[[s,s,s]]
    area = sum([d_area(*t) for t in triangles])
    return cov / area


def input_values(case):
   (h,r) = read_table()
   d = row_to_dict(h,r[case-1])
   minpoly_r = (d["minpoly r"]).replace('r', 'x')
   minpoly_s = (d["minpoly s"]).replace('s', 'x')
   r_list = PolynomialRing(QQ,'x')(minpoly_r).roots(AA,multiplicities=false)
   s_list = PolynomialRing(QQ,'x')(minpoly_s).roots(AA,multiplicities=false)
   r = RIF(find_closest_root(r_list, d['r']))
   s = RIF(find_closest_root(s_list, d['s']))
   disc_nums_1rs =   [d[dt] for dt in ['1-discs', 'r-discs', 's-discs']]
   triangles_nums =  [d[t] for t in ttriangles_symb]
   coronas = [d['s-corona'],d['r-corona']]
   dens = density(*([r,s]+ disc_nums_1rs+triangles_nums))
   return(r,s, disc_nums_1rs, triangles_nums, coronas, dens)
  


==> b/library/potentials_basic_functions.sage <==


#------------------------------ Finally, vertex potentials ------------------------------


def Uv(a,b,c,ra,rb,rc):
    '''Uv where v is opposite to the edge b (center of a circle rb) in the
    triangle on edges a,b,c st the circle of radius rx is opposite to x '''
    return min(zq_value(rb), V(ra,rb,rc) + mq_value(rb) * abs(angle(b,c,a) - tight_angle((ra,rb,rc))))

def Uvnoz(a,b,c,ra,rb,rc):
    '''Uv where v is opposite to the edge b (center of a circle rb) in the
    triangle on edges a,b,c st the circle of radius rx is opposite to x '''
    return (V(ra,rb,rc) + mq_value(rb) * abs(angle(b,c,a) - tight_angle((ra,rb,rc))))


def U(a,b,c,ra,rb,rc):
    ''' The sum of 3 vertex potentials '''
    return (Uv(a,b,c,ra,rb,rc) + Uv(b,c,a,rb,rc,ra) + Uv(c,a,b,rc,ra,rb))

def Unoz(a,b,c,ra,rb,rc):
    ''' The sum of 3 vertex potentials '''
    return (Uvnoz(a,b,c,ra,rb,rc) + Uvnoz(b,c,a,rb,rc,ra) + Uvnoz(c,a,b,rc,ra,rb))




#------------------------------ Potentials and excess derivatives ------------------------------

def dE(Ra,Rb,Rc,eps,x):
    '''Returns the interval RIF(dE/dx) where x is on of the sides of a
    triangle: a,b or c '''
    var('a','b','c', 'ra', 'rb', 'rc')
    # to substitute edge names with edge length intervals
    edges={a:(RIF(Rb+Rc,Rb+Rc+eps)),b:(RIF(Ra+Rc,Ra+Rc+eps)),c:(RIF(Ra+Rb,Ra+Rb+eps))}
    de = derivative(symb_E(a,b,c,Ra,Rb,Rc), x)
    return RIF(de.subs(edges))


def dU(Ra,Rb,Rc,eps,x):
    ''' Returns the interval RIF(dU/dx) where x is on of the sides of a
    triangle: a, b or c '''
    var('a','b','c', 'ra', 'rb', 'rc', 'M1', 'Mr', 'Ms')
    mq_var = lambda x: M1 if x>r else Mr if x>s else Ms
    # to substitute edge names with edge length intervalsR
    edges={a:(RIF(Rb+Rc,Rb+Rc+eps)),b:(RIF(Ra+Rc,Ra+Rc+eps)),c:(RIF(Ra+Rb,Ra+Rb+eps))}
    # sum over the three vertices
    ca=RIF(abs(derivative(symb_angle(a,b,c),x).subs(edges)))
    cb=RIF(abs(derivative(symb_angle(b,c,a),x).subs(edges)))
    cc=RIF(abs(derivative(symb_angle(c,a,b),x).subs(edges)))
    if is_infinity(ca) or is_infinity(cb) or is_infinity(cc):
        raise NameError("One of dU coefficients is = infty : " + str((Ra,Rb,Rc,eps, x)) + " ca,cb,cc: "+str((ca,cb,cc)))
    z = ca*mq_var(Ra) + cb*mq_var(Rb) +  cc*mq_var(Rc)
    return SR(z)

##########################################
# add edge potential to vertex potential #
##########################################

def U2(a,b,c,ra,rb,rc):
    R=radius(a,b,c,ra,rb,rc)
    #if RIF(R).diameter > .01:
    #    print (list(map(n, RIF(R).endpoints())))
    u = U2withR(a,b,c,ra,rb,rc,R)
    return u

def U2withR(a,b,c,ra,rb,rc,R):
    #if RIF(R).diameter > .01:
    #    print (list(map(n, RIF(R).endpoints())))
    u = U(a,b,c,ra,rb,rc)
    
    (la,qa) = LQ[(rb,rc)]
    if a > la:
        u +=qa*dist(a,b,c,ra,rb,rc,R)
        
    (lb,qb) = LQ[(ra,rc)]
    if b > lb:
        u += qb*dist(b,c,a,rb,rc,ra,R)

    (lc,qc) = LQ[(ra,rb)]
    if c > lc:
        u += qc*dist(c,a,b,rc,ra,rb,R)
    return u


==> b/library/small_functions_ternary.sage <==
#------------------------------ Small Useful Functions ------------------------------

def find_closest_root(roots, a_root):
    '''Among roots, returns the closest one to a_root'''
    r = roots[0]    
    ab = abs(r-a_root)
    for root in roots:
        nab = abs(root-a_root)
        if nab < ab:
            r = root
            ab = nab
    return r

# 3 digits precision, only for output
n3 = lambda x: n(x,digits=3)
n6 = lambda x: n(x,digits=6)

# is_infinity for RIF
is_infinity = lambda x: RIF(x).upper()==+infinity or RIF(x).lower()==-+infinity

# radius value by name
r_value = lambda x:I if x=='1' else r if x=='r' else s

#radius name by value
r_name = lambda x:'1' if x>r else 'r' if x>s else 's'

# mq value by q
mq_value = lambda x:m1 if x>r else mr if x>s else ms

# zq value by q
zq_value = lambda x:z1 if x>r else zr if x>s else zs

# triangle type detection
triangle_name = lambda t: r_name(t[0])+r_name(t[1])+r_name(t[2])
# triangle type detection, sorted
sorted_triangle_name = lambda t: ''.join(sorted(triangle_name(t)))


# triangle type detection
triangle_value = lambda t: (r_value(t[0]),r_value(t[1]),r_value(t[2]))


# area of a triangle with sides of length a, b and c (all of them are intervals or Q)
area = lambda a,b,c: sqrt((a+b+c)*(a+b-c)*(a-b+c)*(b+c-a))/QQ(4)

# area of a tight triangle with discs of radii ra, rb and rc (all of them are intervals or Q)
d_area = lambda ra,rb,rc: area(ra+rb,rb+rc,ra+rc)

# angle opposite to edge a, (all of them are intervals or Q)
angle = lambda a,b,c: arccos(RIF((b^2+c^2-a^2)/(QQ(2)*b*c)))

# symbolic,no RIF angle opposite to edge a, (all of them are intervals or Q)
symb_angle = lambda a,b,c: arccos((b^2+c^2-a^2)/(QQ(2)*b*c))


# given t=(ra,rb,rc) returns the angle in the center of the circle rb (all of them are intervals or Q)
tight_angle = lambda t: angle(t[0]+t[2], t[0]+t[1], t[1]+t[2])

# L(ri,rj,rk): lower bound on angle in rj in any triangle which can appears in a FM-triangulation of a saturated packing (ri, rj and rk: sizes of circles)
lower_bound_angle = lambda ri,rj,rk: RIF(arcsin(RIF(min(ri/(rj+ri+2*s),rk/(rj+rk+2*s)))))

# area of the triangle with sides of length a, b and c covered by the discs of radius ra, rb and rc
cov = lambda a,b,c,ra,rb,rc: angle(a,b,c)*ra^2/QQ(2)+angle(b,c,a)*rb^2/QQ(2)+angle(c,a,b)*rc^2/QQ(2)
symb_cov = lambda a,b,c,ra,rb,rc: symb_angle(a,b,c)*ra^2/QQ(2)+symb_angle(b,c,a)*rb^2/QQ(2)+symb_angle(c,a,b)*rc^2/QQ(2)


# excess of the same triangle
E=lambda a,b,c,ra,rb,rc: d_opt*area(a,b,c)-cov(a,b,c,ra,rb,rc)
symb_E = lambda a,b,c,ra,rb,rc: d_opt*area(a,b,c)-symb_cov(a,b,c,ra,rb,rc)

# given q, returns all triples of radii with q in the middle
tripl = lambda q: [(a,q,b) for (a,b) in [(I,I),(I,r),(I,s),(r,r),(r,s),(s,s)]]


# value a tq f(a)f(a+eps)<0 (point of the sign changing if exists)
def sign_change_point(f,a,b,EPS):
    if (b-a)<EPS:
        return a
    c=(a+b)/QQ(2)
    if f(a)*f(c)<QQ(0):
        return sign_change_point(f,a,c,EPS)
    else:
        return sign_change_point(f,c,b,EPS)

#---------------------------- Radius of the support circle
# 2% faster ;-)

# TODO: problem radius is infinity since A nd B contain 0
# return (nb quasi-tight, nb not feasible, nb ok)

Ss = lambda a,b,c: (a+b+c)*(a+b-c)*(a-b+c)*(b+c-a)
Aa = lambda a,b,c,ra,rb,rc: RIF(a^4 - 2*a^2*b^2 + b^4 + c^4 + 4*a^2*ra^2 + 4*b^2*rb^2 + 4*c^2*rc^2 - 2*(a^2 + b^2)*c^2 - 4*(a^2 + b^2 - c^2)*ra*rb - 4*((a^2 - b^2 + c^2)*ra - (a^2 - b^2 - c^2)*rb)*rc)
Bb = lambda a,b,c,ra,rb,rc: 4*a^2*ra^3 + 4*b^2*rb^3 + 4*c^2*rc^3 - 2*(a^2 + b^2 - c^2)*ra*rb^2 - 2*((a^2 - b^2 + c^2)*ra - (a^2 - b^2 - c^2)*rb)*rc^2 + 2*(a^4 - a^2*b^2 - a^2*c^2)*ra - 2*(a^2*b^2 - b^4 + b^2*c^2 + (a^2 + b^2 - c^2)*ra^2)*rb + 2*(c^4 - (a^2 + b^2)*c^2 - (a^2 - b^2 + c^2)*ra^2 + (a^2 - b^2 - c^2)*rb^2)*rc
Cc = lambda a,b,c,ra,rb,rc: a^2*b^2*c^2 + a^2*ra^4 + b^2*rb^4 + c^2*rc^4 + (a^4 - a^2*b^2 - a^2*c^2)*ra^2 - (a^2*b^2 - b^4 + b^2*c^2 + (a^2 + b^2 - c^2)*ra^2)*rb^2 + (c^4 - (a^2 + b^2)*c^2 - (a^2 - b^2 + c^2)*ra^2 + (a^2 - b^2 - c^2)*rb^2)*rc^2
Dd = lambda a,b,c,ra,rb,rc: 4*(Ss(a,b,c))*(a+rb-rc)*(a-rb+rc)*(b+ra-rc)*(b-ra+rc)*(c+ra-rb)*(c-ra+rb)

def radius(a,b,c,ra,rb,rc):
    S=Ss(a,b,c)
    A=Aa(a,b,c,ra,rb,rc)
    B=Bb(a,b,c,ra,rb,rc)
    C=Cc(a,b,c,ra,rb,rc)
    D=Dd(a,b,c,ra,rb,rc)
    return radiusABCD(a,b,c,ra,rb,rc,A,B,C,D)

def radiusABCD(a,b,c,ra,rb,rc,A,B,C,D):
    S=Ss(a,b,c)
    if A.contains_zero():
        if B.contains_zero() or D.contains_zero():
            raise NameError("A and (B or C) contain zero in radiusABCD")
        return -C/B-A*C^2/sqrt(D)^3
    else:
        r1=(-B-sqrt(D))/(QQ(2)*A)
        r2=(-B+sqrt(D))/(QQ(2)*A)
        return r1 if ((r1>0 and r2>r1) or (r2<0)) else r2
  
def dist(a,b,c,ra,rb,rc,R):
    ''' Signed distance from the center of the support circle of radius R to the edge a '''
    S=Ss(a,b,c)
    return ((b^2+c^2-a^2 + 2*R*(rb+rc-2*ra)+rb^2+rc^2-2*ra^2)*a^2 + (2*R+rb+rc)*(rb-rc)*(b^2-c^2))/(2*a*sqrt(S))

#--------------------------------------- Coronas generator ---------------

# check whether the angle vector k does indeed correspond to a corona
def coronable(k):
    # check that there is an integer number of discs in the corona
    a=mod(k[1]+k[2],2)==0 and mod(k[1]+k[4],2)==0 and mod(k[2]+k[4],2)==0
    # if yxy, then either only y's or yxz or yxx
    b=k[1]!=0 or k[2]!=0 or k[0]==0 or (k[1]==0 and k[2]==0 and k[3]==0 and k[4]==0 and k[5]==0)
    c=k[1]!=0 or k[4]!=0 or k[3]==0 or (k[0]==0 and k[1]==0 and k[2]==0 and k[4]==0 and k[5]==0)
    d=k[2]!=0 or k[4]!=0 or k[5]==0 or (k[0]==0 and k[1]==0 and k[2]==0 and k[3]==0 and k[4]==0)
    # cycles on the triangle between 1,r,s
    z=min(k[1],k[2],k[4])
    e=mod(k[1]-z,2)==0 and mod(k[2]-z,2)==0 and mod(k[4]-z,2)==0
    return a and b and c and d and e

# lexicographic enumeration of vectors x such that, weighted by u, the sum is at most U
def odo(u,U):
    x=[0 for i in u]
    z=0
    fini=false
    while not fini:
        yield x
        i=0
        while i<len(u) and z+u[i]>U:
            z-=x[i]*u[i]
            x[i]=0
            i+=1
        if i<len(u):
            x[i]+=1
            z+=u[i]
        else:
            fini=true
            
def corona_generator(q):
    ttriangles_q = tripl(q)
    min_angles_q = [lower_bound_angle(*t) for t in ttriangles_q] # pas tight !!!
    for vec in odo(min_angles_q, 2*RIFpi):
        if coronable(vec):
            res = []
            for (triangle, multiplicity) in zip(ttriangles_q, vec):
                res+=[triangle]*multiplicity
            yield (res)

def false_corona_generator(q):
    # using a greater value instead of lower_bound_angle to deminish the number of coronas
    ttriangles_q = tripl(q)
    #min_angles_q = [(tight_angle(t)+3*lower_bound_angle(*t))/4 for t in ttriangles_q] # for all
    #if q==1: # for 26,23,35
    #    min_angles_q = [1.5*tight_angle(t) for t in ttriangles_q] # !!! for 26
    #else:
    min_angles_q = [(tight_angle(t)+lower_bound_angle(*t))/2 for t in ttriangles_q] # !!! for 144
    for vec in odo(min_angles_q, 2*RIFpi):
        if coronable(vec):
            res = []
            for (triangle, multiplicity) in zip(ttriangles_q, vec):
                res+=[triangle]*multiplicity
            yield (res)

def only_tight_corona_generator(q):
    # using a greater value instead of lower_bound_angle to deminish the number of coronas
    ttriangles_q = tripl(q)
    min_angles_q = [tight_angle(t) for t in ttriangles_q] # !!! for 26
    for vec in odo(min_angles_q, 2*RIFpi):
        if coronable(vec):
            res = []
            for (triangle, multiplicity) in zip(ttriangles_q, vec):
                res+=[triangle]*multiplicity
            yield (res)
            

#-------------------------------almost coronas
def find_almost_coronas(q):
    small_number=0.4
    almost_coronas=[]
    num = 0
    for triangles in corona_generator(q):
        sum_v = sum(V(*t) for t in triangles)
        sum_angles = sum(tight_angle(t) for t in triangles)
        diff = abs(2*RIFpi - sum_angles)
        if abs(diff)<small_number:
            if not diff.contains_zero():
                almost_coronas+=[[triangle_name(tt) for tt in triangles]]
                #draw_corona(q, corona_s)
            else:
                print("contains ZERO---------------------")
            print (n(diff))
            print(sum_v)
            print([triangle_name(tt) for tt in triangles])
            num+=1
    return(almost_coronas)
            
#------------------------------- For testing

def Q_inequality(x,y,z):
    r_min, r_max = min(x,y,z), (x+y+z-min(x,y,z))/2
    Q = LQ[(x,y)][1] + LQ[(x,z)][1] + LQ[(z,y)][1]
    return Q <= 1/s*(1+r_max/(r_max+s))*RIFpi*(r_min**2)/2




==> c/library/drawing.sage <==

# ------------------------------------------------ Drawing ------------------------

def find_center(r, neighbors):
    '''Returns the coordinates of a new disc with two neighbors given as a
    pair of dictionaries  '''
    (x1,y1), (x2,y2) = neighbors[0]['xy'], neighbors[1]['xy']
    dx, dy = x2-x1, y2-y1
    r1, r2  =  neighbors[0]['r'], neighbors[1]['r']
    a1, ratio = angle(r+r2,r+r1,r1+r2), (r1+r)/(r1+r2)
    xv, yv = turn(ratio*dx, ratio*dy, a1)
    center = (x1+xv, y1+yv)
    return(center)

def draw_packing(p_type,d,discs,shifts,a_range):
    '''Gets a list of discts describing the packing and returns a figure
    representing the domain of this packing'''
    a_range = [n(x) for x in a_range]
    if p_type == 'bin':
        eqsymb = "\\approx "
        dens = n(d,digits = 6)
    elif p_type == 'ter':
        eqsymb = "\\leq "
        dens = n(d.upper(),digits = 6)
    else:
        eqsymb = "\\geq "
        dens = n(RIF(d).lower(),digits = 6)
    xmin,xmax,ymin,ymax = tuple(a_range)
    col = lambda x: (227/256,15/256,15/256) if x=='s' else (255/256,212/256,40/256) if x=='1' else (84/256,151/256,255/256)
    figure = Graphics()
    for shift in shifts:
        for disc in discs:
            figure += circle(vector(disc['xy'])+vector(shift), disc['r'], fill=True, facecolor = col(disc['rname']), edgecolor = 'black', thickness = .1, zorder=1)

    R,r = max([disc['r'] for disc in discs]) , min([disc['r'] for disc in discs])
    Rname,rname = min([disc['rname'] for disc in discs]), max([disc['rname'] for disc in discs])
    #rr = [x for x in [disc['r'] for disc in discs if disc['rname']=='r']][0] for ter!!!
    border_width = (xmax-xmin)/10
    white_rec = polygon([(xmin-border_width,ymin),(xmax+border_width,ymin),(xmax+border_width,ymin-border_width*2),(xmin-border_width,ymin-border_width*2)],color='white',zorder=1)
    figure+=white_rec
    figure += text(r'$\delta'+eqsymb+str(dens)+'$',((xmin+xmax)/2,ymin-border_width/1.5),horizontal_alignment = 'right',color='black',fontsize=23 )
    if Rname == '1':
        figure += text(r'$'+rname+'\\approx '+str(n(r,digits=6))+'$', ((3.5*xmin+4*xmax)/7.5,ymin-border_width/1.5),horizontal_alignment = 'left', color=col(rname),fontsize=23 )
    #figure += text("r="+str(n(rr,digits=8)), ((3*xmin+4*xmax)/7,ymin-6*border_width/7), horizontal_alignment = 'left', color=col('r'),fontsize='large' )
    else:
        figure += text(r'$\frac{'+rname+'}{'+Rname+"}\\approx "+str(n(r/R,digits=5))+'$', ((3.6*xmin+4*xmax)/7.6,ymin-border_width/1.5), horizontal_alignment = 'left', color=col(Rname),fontsize=23 )
    figure.set_axes_range(xmin,xmax,ymin-border_width,ymax)
    return figure



def baricenter(points):
    N = len(points)
    x = sum([p[0] for p in points])/N
    y = sum([p[1] for p in points])/N
    return(x,y)


def draw_quasi_b1_r_smaller(d,r,R,rnames):
    p_type = "cex"
    rname,Rname = rnames[0],rnames[1]
    rr = R*(bin_dict['b1'][0])
    discs=[]
    discs+=[{'r':r, 'xy':(-r,0), 'rname':rname}]
    discs+=[{'r':r, 'xy':(r,0), 'rname':rname}]
    xc,yc = 0,0
    discs+=[{'r':R, 'xy':(0,sqrt((R+rr)**2-rr**2)), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(0,-sqrt((R+rr)**2-rr**2)), 'rname':Rname}]
    a = pi-arccos(rr/(rr+R))-2*arcsin(R/(R+rr))
    xa, ya = rr + (rr+R)*cos(a), (rr + R)*sin(a)
    discs+=[{'r':R, 'xy':(xa,ya), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(xa,-ya), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(-xa,-ya), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(-xa,ya), 'rname':Rname}]    
    return draw_packing(p_type,d,discs,[(0,0)],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])

def draw_quasi_b1_r_greater(p_type,d,r,R,rnames):
    rname,Rname = rnames[0],rnames[1]
    discs=[]
    discs+=[{'r':r, 'xy':(r,0), 'rname':rname}]
    discs+=[{'r':r, 'xy':(-r,0), 'rname':rname}]
    xc,yc = 0,0
    x2,y2 = find_center(R,discs)
    discs+=[{'r':R, 'xy':(x2,y2), 'rname':Rname}]
    x3,y3 = find_center(R,[discs[0],discs[-1]])
    discs+=[{'r':R, 'xy':(x3,y3), 'rname':Rname}]
    x4,y4 = find_center(R,[discs[0],discs[-1]])
    discs+=[{'r':R, 'xy':(x4,y4), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(-x2,-y2), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(-x3,-y3), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(-x4,-y4), 'rname':Rname}]
    
    v1,v2 = vector((x4-x2,y4-y2)),vector((x2+x3,y2+y3))
    return draw_packing(p_type,d,discs,[([0,0]),v1,-v1,-v2,v2,v1+v2,-v1-v2,],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])

def draw_quasi_b3_r_smaller(d,r,R,rnames):
    p_type = "cex"
    rname,Rname = rnames[0],rnames[1]
    discs=[]
    discs+=[{'r':R, 'xy':(0,0), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(0,2*R), 'rname':Rname}]
    x2,y2 = find_center(r,discs)
    discs+=[{'r':r, 'xy':(x2,y2), 'rname':rname}]
    x3,y3 = find_center(r,[discs[1],discs[0]])
    discs+=[{'r':r, 'xy':(x3,y3), 'rname':rname}]
    xc,yc = ((x2+x3)/2,(y2+y3)/2)
    
    x4,y4 = (x2-R-r,y2)
    discs+=[{'r':R, 'xy':(x4,y4), 'rname':Rname}]

    x5,y5 =(x4,-y4)
    discs+=[{'r':R, 'xy':(x5,y5), 'rname':Rname}]
    
    x6,y6 = find_center(r,[discs[-2],discs[-1]])
    discs+=[{'r':r, 'xy':(x6,y6), 'rname':rname}]
    
    v1,v2 = vector((0,2*R)),vector((x6-x3,y6-y3))
    return draw_packing(p_type,d,discs,[(i*v1+j*v2) for i in [-3,-2,-1,0,1,2,3] for j in [-3,-2,-1,0,1,2,3]],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])

def draw_quasi_b3_r_greater(p_type,d,r,R,rnames):
    rname,Rname = rnames[0],rnames[1]
    discs=[]
    discs+=[{'r':r, 'xy':(0,0), 'rname':rname}]
    discs+=[{'r':r, 'xy':(0,2*r), 'rname':rname}]
    xc,yc = (0,r)
    x2,y2 = find_center(R,discs)
    discs+=[{'r':R, 'xy':(x2,y2), 'rname':Rname}]
    x3,y3 = find_center(R,[discs[1],discs[0]])
    discs+=[{'r':R, 'xy':(x3,y3), 'rname':Rname}]
    x4,y4 = find_center(r,[discs[2],discs[1]])
    discs+=[{'r':r, 'xy':(x4,y4), 'rname':rname}]

    v1,v2 = vector((x4,y4)),vector((x3-x2,y3-y2))
    return draw_packing(p_type,d,discs,[(i*v1+j*v2) for i in [-3,-2,-1,0,1,2,3] for j in [-3,-2,-1,0,1,2,3]],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])


def draw_quasi_b4_r_smaller(d,r,R,rnames):
    p_type = "cex"
    rname,Rname = rnames[0],rnames[1]
    discs=[]
    discs+=[{'r':R, 'xy':(0,0), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(2*R,0), 'rname':Rname}]

    x2,y2 = find_center(r,discs)
    discs+=[{'r':r, 'xy':(x2,y2), 'rname':rname}]
    xc,yc = x2,y2

    x3,y3 = find_center(R,[discs[-1],discs[1]])
    discs+=[{'r':r, 'xy':(x2,y2), 'rname':rname}]

    x4,y4 = x3-2*R,y3
    discs+=[{'r':R, 'xy':(x4,y4), 'rname':Rname}]

    v1,v2 = vector((2*R,0)),vector((x4,y4))
    return draw_packing(p_type,d,discs,[(i*v1+j*v2) for i in [-3,-2,-1,0,1,2,3] for j in [-3,-2,-1,0,1,2,3]],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])

def draw_quasi_b4_r_greater(p_type,d,r,R,rnames):
    rname,Rname = rnames[0],rnames[1]
    discs=[]
    discs+=[{'r':R, 'xy':(-R,0), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(R,0), 'rname':Rname}]
    
    x2,y2 = find_center(r,discs)
    discs+=[{'r':r, 'xy':(x2,y2), 'rname':rname}]
    xc,yc = x2,y2
    
    x3,y3 = find_center(R,[discs[0],discs[-1]])
    discs+=[{'r':R, 'xy':(x3,y3), 'rname':Rname}]
    
    x4,y4 = find_center(R,[discs[-2],discs[1]])
    discs+=[{'r':R, 'xy':(x4,y4), 'rname':Rname}]

    x5,y5 = (0,2*y3-y2)
    discs+=[{'r':r, 'xy':(x5,y5), 'rname':rname}]

    discs+=[{'r':R, 'xy':(-R,2*y3), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(R,2*y3), 'rname':Rname}]

    v1,v2 = vector((x4+R,y4)),vector((x3-R,y3))
    
    return draw_packing(p_type,d,discs,[(0,0),v1,v2,-v1-v2,v1+v2,-v1,-v2],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])



def draw_quasi_b5_r_greater(p_type,d,r,R,rnames):
    rname,Rname = rnames[0],rnames[1]
    discs=[]
    discs+=[{'r':r, 'xy':(0,0), 'rname':rname}]
    discs+=[{'r':r, 'xy':(2*r,0), 'rname':rname}]
    xc,yc=0,0
    
    x2,y2 = find_center(r,discs)
    discs+=[{'r':r, 'xy':(x2,y2), 'rname':rname}]
    x3,y3 = find_center(r,[discs[0],discs[-1]])
    discs+=[{'r':r, 'xy':(x3,y3), 'rname':rname}]
    x4,y4 = find_center(r,[discs[0],discs[-1]])
    discs+=[{'r':r, 'xy':(x4,y4), 'rname':rname}]
    x5,y5 = find_center(r,[discs[0],discs[-1]])
    discs+=[{'r':r, 'xy':(x5,y5), 'rname':rname}]
    x6,y6 = find_center(r,[discs[0],discs[-1]])
    discs+=[{'r':r, 'xy':(x6,y6), 'rname':rname}]

    x2,y2 = find_center(R,[discs[1],discs[6]])
    discs+=[{'r':R, 'xy':(x2,y2), 'rname':Rname}]
    x3,y3 = find_center(R,[discs[2],discs[1]])
    discs+=[{'r':R, 'xy':(x3,y3), 'rname':Rname}]
    x4,y4 = find_center(R,[discs[3],discs[2]])
    discs+=[{'r':R, 'xy':(x4,y4), 'rname':Rname}]
    x5,y5 = find_center(R,[discs[4],discs[3]])
    discs+=[{'r':R, 'xy':(x5,y5), 'rname':Rname}]
    x6,y6 = find_center(R,[discs[5],discs[4]])
    discs+=[{'r':R, 'xy':(x6,y6), 'rname':Rname}]
    x7,y7 = find_center(R,[discs[6],discs[5]])
    discs+=[{'r':R, 'xy':(x7,y7), 'rname':Rname}]

    v1,v2 = vector((x5-x3,y5-y3)),vector((x6-x4,y6-y4))
    return draw_packing(p_type,d,discs,[(0,0),v1,v2,v1+v2,v1-v2,v2-v1,-v1-v2,-v1,-v2],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])


def draw_quasi_b6_r_smaller(d,r,R,rnames):
    p_type = "cex"
    rname,Rname = rnames[0],rnames[1]
    discs=[]
    discs+=[{'r':r, 'xy':(-r,0), 'rname':rname}]
    discs+=[{'r':r, 'xy':(r,0), 'rname':rname}]
    x2,y2 = find_center(r,discs)
    discs+=[{'r':r, 'xy':(x2,y2), 'rname':rname}]
    
    x3,y3 = find_center(R,[discs[1],discs[0]])
    xc,yc = x3,y3
    discs+=[{'r':R, 'xy':(x3,y3), 'rname':Rname}]
    x4,y4 = find_center(R,[discs[2],discs[1]])
    discs+=[{'r':R, 'xy':(x4,y4), 'rname':Rname}]
    x5,y5 = find_center(R,[discs[0],discs[2]])
    discs+=[{'r':R, 'xy':(x5,y5), 'rname':Rname}]
    
    x6,y6 = (0,2*y4-y2)
    discs+=[{'r':r, 'xy':(x6,y6), 'rname':rname}]
    x7,y7 = (-r,2*y4)
    discs+=[{'r':r, 'xy':(x7,y7), 'rname':rname}]
    x8,y8 = (r,2*y4)
    discs+=[{'r':r, 'xy':(x8,y8), 'rname':rname}]

    x9,y9 = find_center(R,[discs[7],discs[8]])
    discs+=[{'r':R, 'xy':(x9,y9), 'rname':Rname}]
    
    v1,v2 = vector((x5-x4,0)),vector((0,y9-y3))
    return draw_packing(p_type,d,discs,[(0,0)]+[(i*v1+j*v2+k*(v1+v2)/2) for i in [-3,-2,-1,0,1,2,3] for j in [-3,-2,-1,0,1,2,3] for k in [-1,0,1]],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])



def draw_quasi_b6_r_greater(p_type,d,r,R,rnames):
    rname,Rname = rnames[0],rnames[1]
    discs=[]
    XX = 2*sin(5*pi/12)*2*r
    xc,yc = (0,0)
    discs+=[{'r':r, 'xy':(0,XX), 'rname':rname}]
    discs+=[{'r':r, 'xy':(XX,0), 'rname':rname}]
    discs+=[{'r':r, 'xy':(0,-XX), 'rname':rname}]
    discs+=[{'r':r, 'xy':(-XX,0), 'rname':rname}]

    x1,y1 = (sqrt(3)*XX/2,XX/2)
    
    discs+=[{'r':r, 'xy':(x1,y1), 'rname':rname}]
    discs+=[{'r':r, 'xy':(-x1,-y1), 'rname':rname}]
    discs+=[{'r':r, 'xy':(y1,x1), 'rname':rname}]
    discs+=[{'r':r, 'xy':(-y1,-x1), 'rname':rname}]
    discs+=[{'r':r, 'xy':(x1,-y1), 'rname':rname}]
    discs+=[{'r':r, 'xy':(-x1,y1), 'rname':rname}]
    discs+=[{'r':r, 'xy':(y1,-x1), 'rname':rname}]
    discs+=[{'r':r, 'xy':(-y1,x1), 'rname':rname}]

    discs+=[{'r':R, 'xy':(0,0), 'rname':Rname}]

    v1,v2 = vector((y1,-x1-XX)),vector((-x1-XX,y1))
    return draw_packing(p_type,d,discs,[(0,0)]+[(i*v1+j*v2) for i in [-3,-2,-1,0,1,2,3] for j in [-3,-2,-1,0,1,2,3]],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])


# TODO
def draw_quasi_b7_r_smaller(d,r,R,rnames):
    p_type = "cex"
    rname,Rname = rnames[0],rnames[1]
    discs=[] 
    a = pi - tight_angle((R,r,R))
    discs+=[{'r':R, 'xy':(0,(r+R)*sin(a)), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(0,-(r+R)*sin(a)), 'rname':Rname}]
    xc,yc = 0,0
    discs+=[{'r':r, 'xy':((r+R)*cos(a),0), 'rname':rname}]
    discs+=[{'r':r, 'xy':(-(r+R)*cos(a),0), 'rname':rname}]
    discs+=[{'r':R, 'xy':(-(r+R)*cos(a)-r-R,0), 'rname':Rname}]
    discs+=[{'r':R, 'xy':((r+R)*cos(a)+r+R,0), 'rname':Rname}]
    x1,y1 = find_center(r,[discs[0],discs[-1]])
    discs+=[{'r':r, 'xy':(x1,y1), 'rname':rname}]
    
    v1,v2 = vector((2*((r+R)*cos(a)+r+R), 0)),vector((x1+(r+R)*cos(a),y1))
    return draw_packing(p_type,d,discs,[(0,0)]+[(i*v1+j*v2) for i in [-3,-2,-1,0,1,2,3] for j in [-3,-2,-1,0,1,2,3] for k in [-1,0,1]],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])

def draw_quasi_b7_r_greater(p_type,d,r,R,rnames):
    rname,Rname = rnames[0],rnames[1]
    discs=[]
    discs+=[{'r':r, 'xy':(-r,0), 'rname':rname}]
    discs+=[{'r':r, 'xy':(r,0), 'rname':rname}]
    xc,yc = 0,0
    x2,y2 = find_center(R,discs)
    discs+=[{'r':R, 'xy':(x2,y2), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(x2,-y2), 'rname':Rname}]
    x3,y3 =  find_center(R,[discs[0],discs[2]])
    discs+=[{'r':R, 'xy':(x3,y3), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(-x3,-y3), 'rname':Rname}]
    v1,v2 = vector((0,2*y2)),vector((2*x3,2*y3))                                   
    return draw_packing(p_type,d,discs,[(i*v1+j*v2+k*(v1+v2)/2) for i in [-3,-2,-1,0,1,2,3] for j in [-3,-2,-1,0,1,2,3] for k in [-1,0,1]], [xc-3*R,xc+3*R,yc-3*R,yc+3*R])

def draw_quasi_b8_r_smaller(d,r,R,rnames):
    p_type = "cex"
    rname,Rname = rnames[0],rnames[1]
    disc0={'r':R, 'xy':(0,0), 'rname':Rname}
    disc1={'r':R, 'xy':(2*R,0), 'rname':Rname}
    discs = [disc0,disc1]
    discs+=[{'r':R, 'xy':find_center(R,[disc0,disc1]), 'rname':Rname}]
    x2,y2 = baricenter([dd['xy'] for dd in discs])
    discs+=[{'r':r, 'xy':(x2,y2), 'rname':rname}]
    discs+=[{'r':r, 'xy':(x2,-y2), 'rname':rname}]
    xc,yc = x2,y2
    v1,v2 = vector((2*R,0)),vector(find_center(R,[disc0,disc1]))
    return draw_packing(p_type,d,discs,[(i*v1+j*v2) for i in [-3,-2,-1,0,1,2,3] for j in [-3,-2,-1,0,1,2,3]],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])
    
def draw_quasi_b8_r_greater(p_type,d,r,R,rnames):
    rname,Rname = rnames[0],rnames[1]
    disc0={'r':r, 'xy':(0,0), 'rname':rname}
    disc1={'r':R, 'xy':(0,r+R), 'rname':Rname}
    discs = [disc0,disc1]
    x2,y2 = find_center(R,discs)
    discs+=[{'r':R, 'xy':(x2,y2), 'rname':Rname}]
    discs+=[{'r':R, 'xy':(-x2,y2), 'rname':Rname}]
    discs+=[{'r':r, 'xy':(0,2*y2), 'rname':rname}]
    xc,yc = (0,0)
    discs+=[{'r':R, 'xy':(0,2*y2-r-R), 'rname':Rname}]
    v1,v2 = vector((2*x2,0)),vector((0,2*y2-2*r-2*R))
    return draw_packing(p_type,d,discs,[(i*v1+j*v2+k*(v1+v2)/2) for i in [-3,-2,-1,0,1,2,3] for j in [-3,-2,-1,0,1,2,3] for k in [-1,0,1]],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])


def draw_quasi_b9_r_smaller(d,r,R,rnames):
    p_type = "cex"
    rname,Rname = rnames[0],rnames[1]
    disc0={'r':R, 'xy':(0,0), 'rname':Rname}
    disc1={'r':R, 'xy':(2*R,0), 'rname':Rname}
    discs = [disc0,disc1]
    discs+=[{'r':R, 'xy':find_center(R,[disc0,disc1]), 'rname':Rname}]
    xc,yc = baricenter([di['xy'] for di in discs])
    discs+=[{'r':r, 'xy':(xc+r,yc+r/sqrt(3)), 'rname':rname}]
    discs+=[{'r':r, 'xy':(xc-r,yc+r/sqrt(3)), 'rname':rname}]
    discs+=[{'r':r, 'xy':(xc,yc-2*r/sqrt(3)), 'rname':rname}]
    discs+=[{'r':r, 'xy':(xc+r,-yc-r/sqrt(3)), 'rname':rname}]
    discs+=[{'r':r, 'xy':(xc-r,-yc-r/sqrt(3)), 'rname':rname}]
    discs+=[{'r':r, 'xy':(xc,-yc+2*r/sqrt(3)), 'rname':rname}]
    v1,v2 = vector((2*R,0)),vector(find_center(R,[disc0,disc1]))
    return draw_packing(p_type,d,discs,[(i*v1+j*v2) for i in [-3,-2,-1,0,1,2,3] for j in [-3,-2,-1,0,1,2,3]],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])
    
def draw_quasi_b9_r_greater(p_type,d,r,R,rnames):
    rname,Rname = rnames[0],rnames[1]
    disc0={'r':r, 'xy':(0,0), 'rname':rname}
    disc1={'r':r, 'xy':(0,2*r), 'rname':rname}
    discs = [disc0,disc1]
    x2,y2 = find_center(r,discs)
    disc2={'r':r, 'xy':(x2,y2), 'rname':rname}
    xc,yc = baricenter([di['xy'] for di in discs])
    discs+=[disc2]
    x3,y3 = find_center(R,[disc1,disc0])
    discs+=[{'r':R, 'xy':(x3,y3), 'rname':Rname}]
    x4,y4 = find_center(R,[disc2,disc1])
    discs+=[{'r':R, 'xy':(x4,y4), 'rname':Rname}]
    x5,y5 = find_center(R,[disc0,disc2])
    discs+=[{'r':R, 'xy':(x5,y5), 'rname':Rname}]
    
    discs+=[{'r':r, 'xy':(2*x4,0), 'rname':rname}]
    discs+=[{'r':r, 'xy':(2*x4,2*r), 'rname':rname}]
    discs+=[{'r':r, 'xy':find_center(r,[discs[-1],discs[-2]]), 'rname':rname}]
    
    v1,v2 = vector((x5-x3,y5-y3)),vector((x4-x3,y4-y3))
    return draw_packing(p_type,d,discs,[(i*v1+j*v2) for i in [-3,-2,-1,0,1,2,3] for j in [-3,-2,-1,0,1,2,3]],[xc-3*R,xc+3*R,yc-3*R,yc+3*R])


def draw_and_save_found_cases():
    for c in found_saturated:
        cd = best_bin_for_found[c]
        binname,rnames = cd['bin_name'],cd['rtype']
        d_new,dter= cd['d_new'],cd['ter_d']
        ineq,r,R = cd['sign'],cd['r'],cd['R']
        dter = ter_dict[c][-1]
        f = Graphics()
        if binname =='b1':
            if ineq == '<':
                f = draw_quasi_b1_r_smaller(d_new,r,R,rnames)               
            else:
                f = draw_quasi_b1_r_greater("cex",d_new,r,R,rnames)               
        if binname =='b3':
            if ineq == '<':
                f = draw_quasi_b3_r_smaller(d_new,r,R,rnames)               
            else:
                f = draw_quasi_b3_r_greater("cex",d_new,r,R,rnames)               
        if binname =='b4':
            if ineq == '<':
                f = draw_quasi_b4_r_smaller(d_new,r,R,rnames)               
            else:
                f = draw_quasi_b4_r_greater("cex",d_new,r,R,rnames)
        if binname =='b5':
            if ineq == '>':
                f = draw_quasi_b5_r_greater("cex",d_new,r,R,rnames)
        if binname =='b6':
            if ineq == '>':
                f = draw_quasi_b6_r_greater("cex",d_new,r,R,rnames)
            else:
                f = draw_quasi_b6_r_smaller(d_new,r,R,rnames)
        elif binname == 'b7':
            if ineq == '<':
                f = draw_quasi_b7_r_smaller(d_new,r,R,rnames)               
            else:
                f = draw_quasi_b7_r_greater("cex",d_new,r,R,rnames)               
        elif binname == 'b8':
            if ineq == '<':
                f = draw_quasi_b8_r_smaller(d_new,r,R,rnames)                
            else:
                f = draw_quasi_b8_r_greater("cex",d_new,r,R,rnames)
        elif binname == 'b9':
            if ineq == '<':
                f = draw_quasi_b9_r_smaller(d_new,r,R,rnames)
            else:
                f = draw_quasi_b9_r_greater("cex",d_new,r,R,rnames)
        #f.save(dpi=800, axes = False, filename = "pictures/"+str(c)+"_"+binname+"_r"+ineq+"_"+rnames+".pdf")
        f.save(dpi=100, axes = False, filename = "pictures/"+str(c)+"_counter.pdf")





#============================== Draw Triangulated Ternary Packings ============================================================


def encoding(case,r,s):
    '''Returns the encoding of the case case where the radii are equal to
    r and s'''
    from packings3discs import packings
    return (packings(r,s))[case-1]

def halfplane_sign(p, a, b):
    '''Returns the sign of the point p with respect to the line passing
    by a and b'''
    px,py = p
    ax,ay = a
    bx,by = b
    # y = mx + n  is the line of the points a and b
    m = (by-ay)/(bx-ax)
    n = ay-m*ax
    return (py - (m*px + n)).sign()


def find_center(r, neighbors):
    '''Returns the coordinates of a new disc with given neighbors as a
    pair of dictionaries'''
    (x1,y1), (x2,y2) = neighbors[0]['xy'], neighbors[1]['xy']
    dx, dy = x2-x1, y2-y1
    r1, r2  =  neighbors[0]['r'], neighbors[1]['r']
    a1, ratio = angle(r+r2,r+r1,r1+r2), (r1+r)/(r1+r2)
    xv, yv = turn(ratio*dx, ratio*dy, a1)
    center = (x1+xv, y1+yv)
    return(center)

def touch(r1, x1, y1, r2, x2, y2, epsilon):
    return sqrt((x1-x2)^2 + (y1-y2)^2) - (r1+r2) < epsilon

# TODO: test it better
def other_neighbors(r, xy, neighbors, discs, epsilon):
    '''Returns the neighbors of a new disc except the already given ones
    with given precision epsilon '''
    on = []
    n_discs = [d for d in discs if not d in neighbors]
    for disc in n_discs :
        if touch(r, xy[0], xy[1], disc['r'], disc['xy'][0], disc['xy'][1], epsilon):
            on.append(discs.index(disc))
    #if len(on) > 0:
    #    print("Other neighbors: "+str(len(on)))
    return(on)

# TODO: test better ?
def find_epsilon(r,s):
    '''Returns the mimimal distanc between non-tangent discs in the
    compact packing'''
    radii = [1,r,s]
    pairs = [(r1,r2) for r1 in radii for r2 in radii if r1<=r2]
    min_dist = 2
    for (r_top,r_bottom) in pairs:
        for (r_left, r_right) in pairs:
            a_lt = angle(r_left+r_bottom, r_left+r_top, r_top+r_bottom)
            a_rt = angle(r_left+r_bottom, r_left+r_top, r_top+r_bottom)
            dist = sin(a_lt)*(r_left+r_top) + sin(a_rt)*(r_right+r_top) - r_left -r_right
            if dist < min_dist:
                min_dist = dist
    return min_dist

# turn (x,y) by 'a' counterclockwise
turn = lambda x,y,a: (x*cos(a)-y*sin(a), x*sin(a)+y*cos(a))

# OK
def discs(case,r,s):    
    '''Returns the geometric properties of the packing'''
    l = (encoding(case,r,s))[1]
    name = lambda x : '1' if x>r else 'r' if x>s else 's'
    disc_0 = {'r':RIF(l[0]), 'xy':(0,0),'rname':name(l[0])}
    disc_1 = {'r':RIF(l[1]), 'xy':(disc_0['r']+RIF(l[1]),0), 'rname':name(l[1])}
    discs = [disc_0,disc_1]
    # the precision: two discs can not be at distance < epsilon and do not touch
    epsilon = find_epsilon(r,s)/2
    for entry in l[2:]:
        R = RIF(entry[2])
        neighbors = list(entry[:2])
        xy = find_center(R, [discs[i] for i in neighbors])
        d = {'r':R, 'xy':xy, 'rname':name(R)}
        index = l.index(entry)
        if len(entry)==4:
            twin = entry[3]
            (discs[twin]).update({'twin':index})
            d.update({'twin':twin})
        discs.append(d)
        #print("Disc number "+str(index))# + ":   " + str([r,xy,neighbors[:2]]))


    periods = []
    for disc in discs:
        if 'twin' in disc.keys():
            disctwin = discs[disc['twin']]
            x1,y1 = disc['xy']
            x2,y2 = disctwin['xy']
            v = vector((x1-x2,y1-y2))
            if (not v in periods) and (not (-v) in periods) :
                periods.append(v)
    return discs,periods



def save_found_ter():
    for case in found_saturated:
        r,s,sr,d = ter_dict[case]
        all_discs,periods = discs(case,r,s)
        binname = best_bin_for_found[case]['bin_name']
        shifts = [i*v1+j*v2 for i in [-2,-1,0,1,2] for j in [-2,-1,0,1,2] for v1 in periods for v2 in periods]
        f = draw_packing("ter",d,all_discs,shifts,[-3,3,-3,3])
        f.save(dpi=100, axes = False, filename = "pictures/"+str(case)+"_ter.pdf")

def save_one_ter(case):    
        r,s,sr,d = ter_dict[case]
        all_discs,periods = discs(case,r,s)
        binname = best_bin_for_found[case]['bin_name']
        shifts = [i*v1+j*v2 for i in [-2,-1,0,1,2] for j in [-2,-1,0,1,2] for v1 in periods for v2 in periods]
        f = draw_packing("ter",d,all_discs,shifts,[-3,3,-3,3])
        f.save(dpi=100, axes = False, filename = "pictures/"+str(case)+"_one_ter.pdf")



def save_all_bin():
    for binname in bin_names:
        d,r,R,rnames = bin_dict[binname][1],bin_dict[binname][0],1,['r','1']
        f = Graphics()
        if binname =='b1':
            f = draw_quasi_b1_r_greater("bin",d,r,R,rnames)               
        elif binname =='b3':
            f = draw_quasi_b3_r_greater("bin",d,r,R,rnames)               
        elif binname =='b4':
            f = draw_quasi_b4_r_greater("bin",d,r,R,rnames)
        elif binname =='b5':
            f = draw_quasi_b5_r_greater("bin",d,r,R,rnames)
        elif binname =='b6':
            f = draw_quasi_b6_r_greater("bin",d,r,R,rnames)
        elif binname == 'b7':
            f = draw_quasi_b7_r_greater("bin",d,r,R,rnames)               
        elif binname == 'b8':
            f = draw_quasi_b8_r_greater("bin",d,r,R,rnames)
        elif binname == 'b9':
            f = draw_quasi_b9_r_greater("bin",d,r,R,rnames)
        f.save(dpi=100, axes = False, filename = "pictures/"+binname+".pdf")
        


==> c/library/input.sage <==
#============================== Import from the table ==============================

ttriangles_symb = ['111', '11r', '11s', '1rr', '1rs', '1ss', 'rrr', 'rrs', 'rss', 'sss']

def read_table():
    '''Given a txt-table named name, returns its head and its rows as
    lists'''
    rows = []
    name="/home/tooticki/Research/DiscPackings/code/counter_examples_binary/input/cases.csv"
    with open(name) as f:
        s=(f.readline())[:-1] #remove \n
        head = (s).split(",")
        for line in f:
            if '0'<=line[0]<='9':
                line = line[:-1] #remove \n
                rows.append(line.split(","))
    return (head, rows)

def rows_to_dicts(head, rows):
    '''Given the head and the rows of a table, returns a list of
    dicts with adabted types of values'''
    dicts = []
    for row in rows:
        d = { h:r for (h,r) in zip(head, row)}
        for x in ['density', 'r', 's']:
            if d[x]!='':
                d[x] = float(d[x])  
        for x in ['case', '1-discs', 'r-discs', 's-discs', '111', '11r', '11s', '1rr', '1rs', '1ss', 'rrr', 'rrs', 'rss', 'sss']:
            if d[x]!='':
                d[x] = int(d[x])        
        dicts.append(d)
    return dicts

def row_to_dict(head, row):
    '''Given the head and the row  of a table, returns a
    dict with adabted types of values'''
    d = { h:r for (h,r) in zip(head, row)}
    for x in ['density', 'r', 's']:
        if d[x]!='':
            d[x] = float(d[x])  
    for x in ['case', '1-discs', 'r-discs', 's-discs', '111', '11r', '11s', '1rr', '1rs', '1ss', 'rrr', 'rrs', 'rss', 'sss']:
        if d[x]!='':
            d[x] = int(d[x])        
    return d


def input_values(case):
   (h,r) = read_table()
   d = row_to_dict(h,r[case-1])
   minpoly_r = (d["minpoly r"]).replace('r', 'x')
   minpoly_s = (d["minpoly s"]).replace('s', 'x')
   var('x')
   r_list = PolynomialRing(QQ,x)(minpoly_r).roots(AA,multiplicities=false)
   s_list = PolynomialRing(QQ,x)(minpoly_s).roots(AA,multiplicities=false)
   r = find_closest_root(r_list, d['r'])
   s = find_closest_root(s_list, d['s'])
   disc_nums_1rs =   [d[dt] for dt in ['1-discs', 'r-discs', 's-discs']]
   triangles_nums =  [d[t] for t in ttriangles_symb]
   coronas = [d['s-corona'],d['r-corona']]
   dens = idensity(*([r,s]+ disc_nums_1rs+triangles_nums))
   return(RIF(r),RIF(s), disc_nums_1rs, triangles_nums, coronas, dens)
  


def idensity(r, s, n1, nr, ns, m111, m11r, m11s, m1rr, m1rs, m1ss, mrrr, mrrs, mrss, msss):
    '''Density of the packing whose domain consists of nx circles of
    radius x and mxyz triangles formed by ciclres of radii x,y,z'''
    cov = pi*(n1 + nr*(r**2) + ns*(s**2))
    triangles = m111*[[1,1,1]]+m11r*[[1,1,r]]+m11s*[[1,1,s]]+m1rr*[[1,r,r]]+m1rs*[[1,r,s]]+m1ss*[[1,s,s]]+mrrr*[[r,r,r]]+mrrs*[[r,r,s]]+mrss*[[r,s,s]]+msss*[[s,s,s]]
    area = sum([d_area(*t) for t in triangles])
    return cov / area


==> c/library/small_functions.sage <==
#------------------------------ Small Useful Functions ------------------------------

def stick(xyr1,xyr2,r3,direct=true):
    (x1,y1,r1),(x2,y2,r2) =  xyr1,xyr2
    l=sqrt((x2-x1)^2+(y2-y1)^2) # l=r1+r2 if discs 1 & 2 are tangents (not mandatory)
    cosa=((r1+r3)^2+l^2-(r2+r3)^2)/(2*(r1+r3)*l)
    sina=(1 if direct else -1)*sqrt(1-cosa^2)
    x3=x1+(cosa*(x2-x1)-sina*(y2-y1))*(r1+r3)/l
    y3=y1+(sina*(x2-x1)+cosa*(y2-y1))*(r1+r3)/l
    return (x3.canonicalize_radical(),y3.canonicalize_radical(),r3)


# find the algebraic roots in [a,b] of a radical expression f
def find_roots(f,a,b):
    f=numerator(f.canonicalize_radical())
    g=expand(f)
    r=g.variables()[0]
    while not g.is_polynomial(r):
        y=choose_sqrt_in(g) # choose a sqrt to be removed
        x=g.coefficient(sqrt(y))
        z=g-x*sqrt(y) # g=x*sqrt(y)+z
        g=x^2*y-z^2
        g=g.canonicalize_radical()
    g=AA[r](g) # QQ
    return [i for i in g.roots(AA,multiplicities=false) if i>=a and i<=b and RIF(f.subs(r=i)).contains_zero()]



def find_closest_root(roots, a_root):
    '''Among roots, returns the closest one to a_root'''
    r = roots[0]    
    ab = abs(r-a_root)
    for root in roots:
        nab = abs(root-a_root)
        if nab < ab:
            r = root
            ab = nab
    return r

# radius value by name
r_value = lambda x:1 if x=='1' else r if x=='r' else s

#radius name by value
r_name = lambda x:'1' if x>r else 'r' if x>s else 's'

# triangle type detection
triangle_name = lambda t: r_name(t[0])+r_name(t[1])+r_name(t[2])

# area of a triangle with sides of length a, b and c
area = lambda a,b,c: sqrt((a+b+c)*(a+b-c)*(a-b+c)*(b+c-a))/4

# area of a tight triangle with discs of radii ra, rb and rc
d_area = lambda ra,rb,rc: area(ra+rb,rb+rc,ra+rc)

# angle opposite to edge a
angle = lambda a,b,c:arccos((b^2+c^2-a^2)/(2*b*c))

# given t=(ra,rb,rc) returns the angle in the center of the circle rb
tight_angle = lambda t: RIF(angle(t[0]+t[2], t[0]+t[1], t[1]+t[2]))


# area of the triangle with sides of length a, b and c covered by the discs of radius ra, rb and rc
cov = lambda a,b,c,ra,rb,rc: angle(a,b,c)*ra^2/2+angle(b,c,a)*rb^2/2+angle(c,a,b)*rc^2/2


# given q, returns all triples of radii with q in the middle
tripl = lambda q: [(a,q,b) for (a,b) in [(1,1),(1,r),(1,s),(r,r),(r,s),(s,s)]]



==> c/packings3discs.py <==


# three discs
def packings(r,s):
    packings3=[
        # two phases
(('111', '1111'), [1, 1, (1, 0, s), (1, 2, 1, 1), (3, 0, s), (1, 3, r), (1, 5, 1, 0)]),
        (('111', '111r'), [1, r, (0, 1, 1), (2, 1, r), (2, 3, 1, 2), (2, 4, s), (5, 4, 1, 0), (6, 4, s)]),
        (('111', '111rr'), [1, 1, (1, 0, r), (1, 2, r), (3, 2, r), (1, 3, 1), (1, 5, s), (5, 3, 1, 0), (5, 7, s), (6, 5, 1, 0)]),
        (('111', '11r1r'), [1, r, (1, 0, r), (1, 2, 1), (3, 2, r, 1), (3, 4, 1, 3), (3, 5, s), (3, 6, 1, 0), (3, 7, s)]),
        (('111', '11rrr'), [1, 1, (0, 1, 1), (2, 0, s), (2, 1, r), (2, 4, r), (5, 4, r), (5, 6, r), (7, 6, r), (8, 6, r), (9, 6, r), (2, 5, 1, 1), (9, 10, 1, 0), (2, 11, s)]),
        (('1111', '11r1r'), [1, 1, (1, 0, s), (1, 2, 1, 1), (1, 3, r), (1, 4, r), (5, 4, 1, 0)]),
        (('111s', '1111'), [1, 1, (1, 0, s), (2, 0, s), (2, 3, 1, 1), (1, 4, r), (1, 5, 1, 0)]),
        (('111s', '11r1r'), [1, 1, (1, 0, s), (2, 0, s), (2, 3, 1, 1), (1, 4, r), (1, 5, r), (6, 5, 1, 0)]),
        (('111s', '11rrr'), [r, r, (0, 1, r), (0, 2, r), (0, 3, r), (0, 4, r), (0, 5, r), (1, 6, 1), (2, 1, 1), (8, 7, 1), (8, 9, s), (8, 10, s), (8, 11, 1), (8, 12, s), (13, 12, s), (12, 11, 1), (12, 15, 1, 7), (15, 9, s, 14)]),
        (('11ss', '111'), [1, r, (1, 0, 1, 0), (0, 1, 1, 0), (3, 2, s), (4, 2, s), (3, 4, s)]),
        (('11ss', '1111'), [1, 1, (1, 0, s), (1, 2, s), (3, 2, s), (1, 0, 1, 1), (5, 0, s), (6, 0, s), (6, 7, s), (1, 5, r), (1, 9, 1, 0)]),
        (('11ss', '111r'), [1, r, (0, 1, 1), (2, 1, r), (2, 3, 1, 2), (2, 4, s), (2, 5, s), (6, 5, s), (6, 7, 1, 0), (8, 4, s), (9, 4, s), (8, 9, s)]),
        (('11ss', '111rr'), [1, 1, (1, 0, r), (1, 2, r), (3, 2, r), (1, 3, 1), (1, 5, s), (1, 6, s), (7, 6, s), (5, 3, 1, 0), (5, 9, s), (10, 9, s), (10, 11, s), (7, 8, 1, 0)]),
        (('11ss', '11r1r'), [1, r, (1, 0, r), (1, 2, 1), (3, 2, r, 1), (3, 4, 1, 3), (3, 5, s), (3, 6, s), (7, 6, s), (3, 7, 1, 0), (3, 9, s), (3, 10, s), (11, 10, s)]),
        (('11ss', '11rrr'), [1, 1, (0, 1, 1), (2, 0, s), (2, 3, s), (1, 4, s), (2, 1, r), (2, 6, r), (7, 6, r), (7, 8, r), (9, 8, r), (10, 8, r), (8, 6, r), (7, 9, 1, 1), (2, 13, s), (2, 14, s), (15, 14, s), (11, 12, 1, 0)]),
        (('11sss', '1111'), [s, s, (0, 1, s), (0, 2, s), (0, 3, s), (0, 4, s), (0, 5, s), (6, 5, 1), (1, 6, 1), (8, 7, 1), (8, 9, r), (8, 10, 1), (10, 9, 1), (8, 11, r), (11, 12, 1, 7), (12, 9, r, 13)]),
        (('11sss', '111rr'), [s, s, (0, 1, s), (0, 2, s), (0, 3, s), (0, 4, s), (0, 5, s), (1, 6, 1), (2, 1, 1), (8, 7, r), (8, 9, r), (10, 9, r), (8, 10, 1), (12, 10, 1), (13, 11, 1), (14, 11, 1), (13, 14, r), (16, 14, r), (16, 17, r), (13, 16, 1, 7), (18, 17, 1, 12)]),
        (('11sss', '11r1r'), [1, 1, (1, 0, s), (1, 2, s), (3, 2, s), (4, 2, s), (4, 5, s), (4, 6, s), (4, 7, s), (3, 8, 1), (1, 9, r), (1, 10, r), (1, 11, r), (10, 9, r), (12, 11, 1), (11, 10, 1), (14, 15, s, 6), (8, 7, 1, 0)]),
        # two small coronas
(('1srrs', 'rrsrsss'), [1, s, (1, 0, s), (2, 0, s), (1, 2, r), (2, 3, r), (4, 5, r), (4, 6, s), (6, 5, s), (7, 6, s), (6, 8, s), (9, 6, r), (9, 11, s), (11, 10, s), (12, 11, r), (11, 13, r), (14, 15, s), (14, 16, s), (16, 15, s), (10, 8, 1, 0), (7, 9, 1, 0)]),
        # one small corona, interstitial discs
(('11r', '1r1s1r'), [1, r, (1, 0, 1, 0), (1, 2, r), (1, 3, 1, 0), (1, 0, s), (4, 3, s)]),
        (('11r', '1r1s1s'), [1, r, (0, 1, 1, 0), (1, 0, 1, 0), (2, 1, r), (0, 1, s), (1, 0, s), (2, 4, s), (4, 3, s)]),
        (('11r', '1r1s1s1s'), [1, r, (0, 1, r), (2, 1, 1), (3, 1, 1, 0), (2, 3, 1, 0), (2, 3, s), (2, 5, s), (0, 2, s), (1, 0, s), (4, 1, s), (1, 4, s)]),
        (('11r', '1rr1s'), [1, r, (1, 0, r), (1, 2, r), (2, 0, 1, 0), (4, 0, r), (5, 0, r), (5, 6, r), (7, 6, 1, 0), (0, 1, s), (3, 4, s), (2, 0, s), (0, 5, s), (4, 7, s), (6, 0, s)]),
        (('11r', '1rr1s1s'), [1, 1, (1, 0, r), (1, 2, r), (3, 2, r), (1, 3, 1), (5, 3, 1, 0), (5, 6, 1, 1), (1, 5, 1, 0), (0, 2, s), (2, 0, s), (3, 5, s), (5, 3, s), (6, 4, s), (5, 7, s)]),
        (('11r', '1rrr1s'), [r, r, (0, 1, r), (0, 2, r), (0, 3, r), (0, 4, r), (0, 5, r), (6, 5, 1), (3, 2, 1), (2, 1, 1, 7), (4, 3, 1, 7), (9, 1, s), (2, 9, s), (3, 8, s), (4, 10, s), (7, 5, s), (6, 7, s)]),
        (('11r', '1s1s1s'), [1, r, (1, 0, 1, 0), (2, 0, r), (2, 3, 1, 0), (0, 1, s), (1, 0, s), (1, 2, s), (0, 3, s), (3, 0, s), (3, 4, s)]),
        (('11r', '1s1s1s1s'), [1, 1, (0, 1, r), (1, 0, r), (2, 1, 1, 0), (1, 3, 1, 0), (2, 0, s), (2, 1, s), (2, 4, s), (0, 2, s), (1, 0, s), (3, 0, s), (5, 3, s), (3, 5, s)]),
        (('1rr', '1111srs'), [1, r, (0, 1, r), (2, 1, 1), (3, 1, 1, 0), (2, 3, 1, 0), (0, 1, s), (2, 1, s)]),
        (('1rr', '111srrs'), [1, 1, (1, 0, r), (1, 2, r), (3, 2, r), (1, 3, 1), (1, 2, s), (4, 2, s), (3, 4, s), (3, 4, 1, 0), (1, 5, 1, 0)]),
        (('1rr', '111srs'), [1, r, (0, 1, 1, 0), (2, 1, r), (3, 1, 1, 0), (3, 1, s), (1, 3, s)]),
        (('1rr', '11srrrs'), [r, r, (0, 1, r), (0, 2, r), (0, 3, r), (0, 4, r), (0, 5, r), (1, 6, s), (2, 1, s), (3, 2, s), (4, 3, s), (5, 4, s), (6, 5, s), (6, 5, 1), (2, 1, 1, 13), (3, 2, 1), (4, 3, 1, 13)]),
        (('1rr', '11srrs'), [1, r, (1, 0, r), (1, 2, r), (3, 2, 1, 0), (4, 0, r), (4, 5, r), (6, 5, r), (6, 7, 1, 0), (1, 3, s), (3, 2, s), (2, 1, s), (5, 6, s), (7, 5, s), (6, 7, s)]),
        (('1rr', '11srs1srs'), [1, r, (1, 0, 1, 0), (1, 2, r), (1, 3, 1, 0), (1, 4, s), (1, 3, s), (3, 1, s), (3, 2, s)]),
        (('1rr', '1srrs1srs'), [1, r, (1, 0, r), (1, 2, r), (3, 2, 1, 0), (3, 4, r), (3, 5, 1, 0), (6, 5, r), (7, 5, r), (2, 0, s), (4, 2, s), (2, 1, s), (3, 2, s), (0, 1, s), (1, 6, s), (1, 3, s), (3, 5, s), (5, 3, s), (8, 5, s), (5, 7, s), (7, 8, s)]),
        (('1rssr', '11ss'), [1, r, (1, 0, s), (2, 0, r), (1, 2, s), (2, 3, s), (4, 5, r), (3, 0, 1, 0), (7, 0, 1, 0), (7, 0, r), (7, 9, s), (7, 10, r), (10, 9, s), (11, 10, s), (13, 12, r)]),
        (('1rsss', '11ss'), [1, r, (1, 0, s), (2, 0, s), (3, 0, r), (1, 2, s), (2, 3, s), (3, 4, s), (5, 6, s), (6, 7, s), (8, 9, r), (4, 0, 1, 0), (11, 0, 1, 0), (11, 0, r), (11, 13, s), (11, 14, s), (11, 15, r), (14, 13, s), (15, 14, s), (16, 15, s), (18, 17, s), (19, 18, s), (21, 20, r)]),
        (('rrr', '111rsr'), [1, 1, (1, 0, r), (1, 2, r), (3, 2, r), (1, 3, 1), (2, 4, s), (1, 5, 1, 0), (3, 4, 1, 0)]),
        (('rrr', '11rsr'), [1, r, (1, 0, r), (1, 2, s), (1, 2, r), (2, 0, 1, 0), (5, 0, r), (6, 0, r), (6, 7, s), (6, 7, r), (9, 7, 1, 0)]),
        (('rrr', '11rsrsr'), [r, r, (0, 1, r), (0, 2, r), (0, 3, r), (0, 4, r), (0, 5, r), (6, 5, 1), (3, 2, 1), (2, 1, 1, 7), (4, 3, 1, 7), (0, 1, s), (0, 2, s), (0, 3, s), (0, 4, s), (0, 5, s), (0, 6, s)]),
        (('rrr', '1r1rsr'), [1, r, (1, 0, r), (2, 0, r), (3, 0, r), (1, 2, s), (3, 4, s), (1, 2, r), (3, 4, r), (1, 7, 1, 0), (2, 3, 1, 0)]),
        (('rrss', '111rssr'), [1, 1, (1, 0, r), (1, 2, r), (3, 2, r), (1, 3, 1), (3, 2, s), (2, 4, s), (4, 3, s), (3, 4, 1, 0), (1, 5, 1, 0)]),
        (('rrss', '11rssr'), [1, r, (1, 0, r), (1, 2, r), (3, 2, 1, 0), (4, 0, r), (5, 0, r), (5, 6, r), (1, 3, 1, 0), (3, 1, s), (1, 2, s), (2, 3, s), (5, 6, s), (6, 7, s), (7, 5, s)]),
        (('rrss', '11rssrssr'), [r, r, (0, 1, r), (0, 2, r), (0, 3, r), (0, 4, r), (0, 5, r), (0, 1, s), (1, 2, s), (2, 0, s), (0, 2, s), (2, 3, s), (3, 0, s), (0, 3, s), (3, 4, s), (4, 0, s), (0, 4, s), (4, 5, s), (5, 0, s), (0, 5, s), (5, 6, s), (6, 0, s), (0, 6, s), (6, 1, s), (1, 0, s), (3, 2, 1), (6, 5, 1), (2, 1, 1, 26), (4, 3, 1, 26)]),
        (('rrss', '1r1rssr'), [1, r, (1, 0, r), (2, 0, r), (3, 0, r), (3, 4, r), (1, 2, r), (6, 1, s), (1, 2, s), (2, 6, s), (5, 3, s), (3, 4, s), (4, 5, s), (5, 4, 1, 0), (1, 6, 1, 0)]),
        # one small corona, minimals (removing a disc brokes compacity)
(('111r', '111s1s'), [1, 1, (1, 0, s), (1, 2, 1, 0), (2, 0, r), (3, 4, 1, 1), (5, 4, s)]),
        (('111r', '11r1s'), [1, 1, (1, 0, s), (2, 0, r), (2, 3, 1, 0), (3, 0, 1, 1), (0, 1, s), (6, 1, r)]),
        (('111r', '1r1r1s'), [1, s, (1, 0, 1), (2, 0, s), (2, 3, 1, 0), (3, 0, r), (5, 0, r), (1, 2, r, 6)]),
        (('111r', '1rr1s'), [1, 1, (1, 0, s), (2, 0, 1), (1, 2, r), (1, 4, r), (1, 5, s), (5, 4, r), (1, 6, 1, 3), (7, 3, s), (5, 7, 1, 0)]),
        (('111r', '1rrr1s'), [r, r, (1, 0, r), (1, 2, 1), (1, 3, s), (4, 3, 1), (5, 3, 1), (6, 3, s), (6, 7, r), (6, 8, r), (6, 9, s), (6, 10, 1), (6, 11, s), (5, 12, r), (5, 13, r), (10, 9, 1), (11, 15, 1), (11, 16, s), (16, 15, s), (16, 18, r), (9, 8, r, 0), (14, 13, r, 0)]),
        (('111r', '1s1s1s'), [1, 1, (1, 0, s), (2, 0, r), (3, 0, s), (4, 0, 1), (1, 2, 1, 5), (3, 4, 1, 1), (6, 3, s)]),
        (('111rr', '1rrrrs'), [1, s, (1, 0, 1), (2, 0, s), (1, 2, r), (4, 2, r), (4, 5, 1, 0), (2, 3, 1, 0)]),
        # (('111rr', '1srrrs'), [r, r, (1, 0, r), (1, 2, s), (3, 2, 1), (3, 4, 1), (5, 4, 1), (6, 4, s), (6, 7, r), (6, 8, s), (6, 9, 1), (6, 10, s), (5, 11, r), (11, 10, r), (13, 10, s), (14, 10, 1), (15, 10, 1), (16, 9, r), (15, 16, s), (15, 18, r), (17, 8, r, 0), (12, 13, r, 0)]), # wrong: two r discs more
(('111rr', '1srrrs'), [r, r, (0,1,r), (0,2,r), (0,3,r), (0,4,r), (0,5,r), (1,6,s), (2,1,s), (3,2,s), (4,3,s), (5,4,s), (6,5,s), (6,12,1), (8,1,1), (9,2,1), (10,3,1), (11,4,1), (12,5,1), (12,18,1,15), (11,17,1,14)]),
        (('11r1r', '1r1s1s'), [1, 1, (1, 0, s), (2, 0, r), (2, 3, 1), (1, 2, r), (5, 4, r), (0, 1, s), (0, 7, r, 6), (5, 6, 1), (6, 4, s), (10, 4, 1, 9), (5, 9, s), (7, 1, r)]),
        (('11r1r', '1s1s1s'), [1, 1, (0, 1, s), (2, 1, r), (2, 3, 1), (4, 3, s), (3, 1, s), (6, 1, r), (3, 6, 1, 0), (7, 1, s, 5)]),
        (('11r1s', '111s1s'), [1, r, (1, 0, 1), (1, 2, s), (3, 2, s), (4, 2, 1, 0), (1, 3, 1, 2)]),
        (('11r1s', '1r1r1s'), [1, 1, (1, 0, s), (2, 0, s), (1, 2, r), (4, 2, 1, 1), (1, 4, r), (3, 0, r, 6)]),
        (('11r1s', '1rrr1s'), [r, r, (1, 0, r), (1, 2, 1), (3, 2, s), (3, 4, 1), (3, 5, 1), (3, 6, s), (7, 6, r), (8, 6, r), (9, 6, s), (6, 5, s), (11, 5, r), (11, 12, 1), (10, 13, 1), (14, 13, 1), (15, 13, s), (14, 15, s), (12, 5, r), (12, 18, r, 0), (8, 9, r, 0)]),
        (('11r1s', '1s1s1s'), [1,1,(1,0,1),(1,2,s),(1,3,r),(1,4,s),(5,4,1),(6,4,s),(4,3,1),(7,8,1),(7,9,s),(10,9,r),(11,9,s),(11,12,1),(11,13,s),(9,8,1,0),(14,13,1,8)]),
        (('11rr', '111srs'), [1, 1, (1, 0, r), (2, 0, s), (2, 3, r), (2, 4, s), (1, 2, 1, 0), (5, 4, 1, 1)]),
        (('11rr', '11srrs'), [1, 1, (1, 0, s), (2, 0, r), (1, 2, r), (4, 3, r), (5, 3, s), (4, 5, s), (5, 6, 1, 0), (4, 7, 1, 0)]),
        (('11rr', '11srs'), [1, r, (1, 0, s), (1, 2, r), (1, 3, s), (0, 1, 1, 0), (2, 0, 1, 0)]),
        (('11rr', '1r1rs'), [1, s, (1, 0, r), (2, 0, r), (3, 0, r), (4, 0, r), (5, 0, s, 1), (2, 3, 1, 0), (3, 4, s)]),
        (('11rr', '1rr1rs'), [1, 1, (1, 0, 1), (0, 1, s), (3, 1, r), (4, 1, r), (5, 1, r), (6, 1, r), (7, 1, s), (7, 8, r), (3, 4, r), (2, 0, s), (7, 9, 1, 0), (10, 4, 1, 2)]),
        (('11rr', '1rrrrs'), [1, r, (1, 0, r), (2, 0, s), (0, 1, s, 3), (1, 2, 1, 0), (1, 5, s)]),
        (('11rr', '1srrrs'), [r, r, (1, 0, r), (2, 0, r), (3, 0, r), (4, 0, r), (5, 0, r), (6, 1, s), (1, 2, s), (2, 3, s), (3, 4, s), (4, 5, s), (5, 6, s), (6, 7, 1), (11, 5, 1), (7, 1, 1, 14), (9, 3, 1, 14)]),
        (('11rrr', '1srsrs'), [1, r, (1, 0, s), (1, 2, r), (0, 1, s, 2), (1, 3, s), (5, 3, 1, 0)]),
        (('11rs', '111s1sss'), [1, 1, (1, 0, s), (1, 2, s), (1, 3, 1, 0), (3, 2, r), (4, 5, 1, 1), (6, 5, s), (7, 5, s)]),
        (('11rs', '111ss'), [1, r, (1, 0, s), (1, 2, s), (2, 0, 1, 0), (0, 1, 1, 0)]),
        (('11rs', '11r1ss'), [1, 1, (1, 0, r), (2, 0, s), (2, 3, s), (4, 3, 1, 1), (1, 2, r), (1, 6, s), (7, 6, s), (7, 8, 1, 0)]),
        (('11rs', '1r1r1ss'), [1, r, (1, 0, r), (2, 0, s), (2, 3, s), (1, 2, 1), (4, 3, 1, 5), (2, 4, 1, 0), (1, 5, s), (1, 8, s)]),
        (('11rs', '1r1ss'), [1, s, (1, 0, s), (1, 2, r), (1, 3, 1, 0), (3, 2, 1, 0), (4, 3, r), (4, 6, s), (7, 6, s)]),
        (('11rs', '1rr1ss'), [1, 1, (1, 0, s), (2, 0, s), (3, 0, 1), (3, 4, r), (5, 4, r), (1, 5, r), (1, 7, s), (8, 7, s), (6, 4, s), (6, 10, s), (8, 9, 1, 4), (7, 6, 1, 0)]),
        (('11rs', '1rrr1ss'), [r, r, (1, 0, r), (2, 0, r), (3, 0, r), (4, 0, r), (5, 0, r), (6, 1, 1), (7, 1, s), (8, 1, s), (9, 1, 1), (10, 2, s), (11, 2, s), (12, 2, 1), (13, 3, s), (14, 3, s), (15, 3, 1), (16, 4, s), (17, 4, s), (18, 4, 1), (19, 5, s), (20, 5, s), (21, 5, 1), (22, 6, s), (23, 6, s), (8, 9, 1, 16), (11, 12, 1, 19)]),
        (('11rs', '1s1s1ssss'), [1, 1, (1, 0, s), (2, 0, s), (3, 0, 1), (3, 4, r), (1, 5, s), (6, 5, s), (6, 7, 1, 4), (5, 4, s), (5, 9, s), (10, 9, 1, 1)]),
        (('11rs', '1s1sss'), [1, r, (1, 0, s), (0, 1, s), (3, 1, s), (3, 4, 1, 0), (1, 2, s), (4, 1, 1, 0)]),
        (('11rsr', '111ss'), [1, 1, (1, 0, r), (1, 2, 1, 0), (2, 0, s), (3, 2, s), (3, 5, 1, 1), (5, 4, r)]),
        (('11rsr', '11r1ss'), [1, r, (1, 0, s), (1, 2, s), (2, 0, 1), (3, 2, r), (3, 5, 1, 4), (5, 4, 1, 0)]),
        (('11rsr', '1rr1ss'), [1, 1, (1, 0, 1), (2, 0, 1), (3, 0, 1), (4, 0, 1), (5, 0, 1), (1, 2, s), (7, 2, r), (8, 2, r), (2, 3, s), (7, 8, s), (11, 8, 1, 4), (9, 10, s), (9, 13, 1, 6), (10, 3, r), (15, 3, r), (16, 3, s), (16, 17, s), (15, 16, r), (8, 9, r)]),
        (('11rsr', '1s1sss'), [1, r, (1, 0, s), (1, 2, s), (1, 3, 1, 0), (0, 1, s, 2)]),
        (('1r1r', '1111s'), [1, 1, (1, 0, r), (2, 0, 1, 1), (2, 3, s), (1, 2, 1, 0), (4, 3, r)]),
        (('1r1r', '111r1s'), [1, s, (1, 0, r), (2, 0, 1), (2, 3, r), (4, 3, 1, 0), (1, 2, 1, 3)]),
        (('1r1r', '111s1s'), [1, s, (1, 0, r), (2, 0, 1, 0), (1, 2, 1, 0)]),
        (('1r1r', '11r1s'), [1, r, (0, 1, s), (0, 2, r), (0, 3, 1, 0), (2, 1, 1, 0)]),
        (('1r1r', '11rr1s'), [1, 1, (1, 0, 1), (2, 0, 1), (3, 0, 1), (4, 0, 1), (5, 0, 1), (6, 1, r), (7, 1, r), (8, 1, s), (9, 1, r), (10, 2, r), (11, 2, s), (12, 2, r), (6, 7, s), (6, 14, r), (8, 9, 1, 4), (11, 12, 1, 5)]),
        (('1r1r', '11s1s'), [1, r, (1, 0, s), (2, 0, r), (3, 0, s), (4, 0, r, 1), (1, 2, 1, 0)]),
        (('1r1r', '11s1s1s'), [1, 1, (1, 0, r), (2, 0, s), (2, 3, 1, 1), (2, 4, s), (2, 5, 1, 0), (2, 6, s), (0, 1, r)]),
        (('1r1r', '1r1r1s'), [1, r, (1, 0, r), (2, 0, s), (2, 3, 1, 0), (1, 2, 1, 0)]),
        (('1r1r', '1r1s1s'), [1, r, (1, 0, s), (2, 0, r), (1, 2, 1, 0), (1, 4, r, 3), (0, 1, s)]),
        (('1r1r', '1rr1s'), [1, s, (1, 0, r), (2, 0, r), (3, 0, s), (4, 0, r), (5, 0, r), (6, 0, s), (7, 0, r), (0, 1, r), (1, 2, 1, 0), (3, 4, 1, 0)]),
        (('1r1r', '1rrr1s'), [r, r, (1, 0, r), (2, 0, r), (3, 0, r), (4, 0, r), (5, 0, r), (6, 1, 1), (7, 1, s), (8, 1, 1), (9, 2, s), (6, 7, s), (7, 8, r, 4), (9, 10, r, 5)]),
        (('1r1r', '1s1s1s'), [1, r, (1, 0, s), (2, 0, r), (3, 0, s), (4, 0, r, 1), (3, 4, 1, 0), (0, 1, s)]),
        (('1r1r', '1srsrs'), [1, r, (1, 0, 1, 0), (0, 1, 1, 0), (1, 2, s), (4, 2, r)]),
        (('1r1rr', '1s1srs'), [1, r, (1, 0, s), (2, 0, r), (3, 0, s), (4, 0, r), (5, 0, s), (6, 0, r), (7, 0, s), (1, 2, 1), (9, 2, r, 7), (3, 4, 1, 9)]),
        (('1r1s', '1111s'), [1, 1, (1, 0, r), (1, 2, 1, 0), (3, 2, s), (3, 4, s), (3, 5, r), (3, 6, 1, 1)]),
        (('1r1s', '111r1s'), [1, r, (1, 0, r), (2, 0, 1), (2, 3, s), (4, 3, s), (1, 2, 1, 3), (0, 1, 1, 3)]),
        (('1r1s', '111s1s'), [1, r, (1, 0, s), (2, 0, s), (3, 0, r, 1), (2, 3, 1, 0)]),
        (('1r1s', '11r1s'), [1, r, (1, 0, s), (2, 0, s), (3, 0, r), (4, 0, r, 1), (1, 2, 1, 0)]),
        (('1r1s', '11r1s1s'), [1, 1, (1, 0, r), (2, 0, s), (2, 3, 1, 1), (1, 2, s), (2, 4, r), (3, 0, s), (1, 5, s), (8, 5, 1, 0)]),
        (('1r1s', '11rr1s'), [1, 1, (1, 0, 1), (2, 0, 1), (3, 0, 1), (4, 0, 1), (5, 0, 1), (6, 1, r), (6, 7, r), (8, 7, r), (6, 8, s), (6, 10, s), (5, 6, r), (5, 12, r), (13, 12, r), (5, 13, s), (5, 15, s), (7, 1, s), (17, 1, s), (2, 3, r, 8), (1, 2, r, 13)]),
        (('1r1s', '11s1s'), [1, r, (1, 0, s), (2, 0, s), (3, 0, r), (4, 0, s), (5, 0, s), (1, 2, 1, 0), (7, 4, 1, 7)]),
        (('1r1s', '11s1s1s'), [1, 1, (1, 0, r), (1, 2, s), (1, 3, s), (1, 4, r), (1, 5, s), (1, 6, s), (7, 6, 1, 0), (4, 3, 1, 0), (2, 0, s), (10, 0, s)]),
        (('1r1s', '1r1r1s'), [1, r, (1, 0, r), (2, 0, s), (3, 0, s), (1, 2, 1, 0), (5, 2, r, 1)]),
        (('1r1s', '1r1s1s'), [1, r, (1, 0, s), (2, 0, s), (3, 0, r), (2, 3, 1, 0), (0, 1, s), (0, 6, s), (4, 0, r, 1)]),
        (('1r1s', '1r1s1s1s'), [r, r, (1, 0, 1), (1, 2, s), (3, 2, s), (3, 4, 1), (1, 5, s), (6, 5, s), (7, 5, r, 0), (6, 7, 1, 2), (2, 0, s), (2, 10, s)]),
        (('1r1s', '1rr1s'), [1, s, (1, 0, s), (2, 0, r), (3, 0, r), (4, 0, s), (5, 0, s), (6, 0, r), (7, 0, r), (0, 1, r), (7, 8, r, 9), (1, 2, 1, 0), (8, 0, s), (12, 0, s), (13, 0, r)]),
        (('1r1s', '1rrr1s'), [r, r, (1, 0, r), (2, 0, r), (3, 0, r), (4, 0, r), (5, 0, r), (6, 1, 1), (7, 1, s), (7, 8, s), (9, 8, 1), (10, 2, s), (10, 11, s), (6, 7, s), (13, 7, s), (7, 9, r, 4), (10, 12, r, 5)]),
        (('1r1s', '1s1s1s'), [1, r, (1, 0, s), (2, 0, s), (3, 0, r), (4, 0, s), (5, 0, s), (6, 0, r, 1), (2, 3, 1, 0), (0, 1, s), (0, 9, s)]),
        (('1r1s', '1s1s1s1s'), [1, r, (1, 0, s), (2, 0, s), (3, 0, r, 1), (2, 3, 1, 0), (0, 1, s), (0, 6, s)]),
        (('1r1s', '1s1sss'), [1, r, (1, 0, 1, 0), (0, 1, 1, 0), (1, 2, s), (4, 2, s), (5, 2, r)]),
        (('1r1ss', '111s1s'), [1, 1, (1, 0, 1), (2, 0, 1), (3, 0, 1), (4, 0, 1), (5, 0, 1), (1, 2, r), (7, 2, s), (8, 2, s), (2, 3, r), (8, 9, s), (7, 8, 1, 4), (9, 10, 1, 6), (10, 3, s), (14, 3, s), (3, 4, r), (14, 15, s)]),
        (('1r1ss', '11r1s'), [1, 1, (1, 0, 1), (2, 0, 1), (3, 0, 1), (4, 0, 1), (5, 0, 1), (6, 1, r), (7, 1, r), (8, 1, s), (9, 1, s), (10, 1, r), (11, 2, r), (12, 2, s), (13, 2, s), (14, 2, r), (15, 3, r), (16, 3, s), (6, 7, s), (7, 8, 1, 4), (11, 12, 1, 5)]),
        (('1r1ss', '11rr1s'), [r, r, (1, 0, r), (0, 1, 1), (3, 1, 1), (4, 1, s), (4, 5, s), (6, 5, s), (3, 4, 1), (4, 6, r, 2), (6, 7, 1, 3)]),
        (('1r1ss', '11s1s'), [1, 1, (1, 0, 1), (0, 1, r), (3, 1, s), (4, 1, s), (5, 1, r), (6, 1, s), (7, 1, s), (8, 1, r), (9, 2, s), (7, 8, s), (8, 9, 1, 0), (3, 4, 1, 2)]),
        (('1r1ss', '1rrr1s'), [r, r, (1, 0, r), (2, 0, r), (3, 0, r), (4, 0, r), (5, 0, r), (6, 1, 1), (6, 7, s), (8, 7, s), (8, 9, s), (5, 6, 1), (5, 11, s), (12, 11, s), (12, 13, s), (4, 5, 1), (2, 3, 1, 11), (7, 1, s, 14)]),
        (('1r1ss', '1s1s1s'), [1, r, (1, 0, s), (2, 0, s), (2, 3, s), (1, 2, 1, 0), (5, 4, r, 1)]),
        (('1rr1s', '111srs'), [1, r, (1, 0, 1), (1, 2, s), (1, 3, r), (4, 3, 1, 0), (3, 2, s), (6, 2, r, 1)]),
        (('1rr1s', '11srrs'), [1, 1, (1, 0, 1), (2, 0, 1), (3, 0, 1), (4, 0, 1), (5, 0, 1), (6, 1, r), (6, 7, s), (8, 7, r), (9, 7, r), (6, 8, s), (6, 11, r), (12, 11, r), (12, 13, r), (5, 12, s), (5, 15, s), (7, 1, s), (17, 1, s), (3, 4, r, 13), (1, 2, r, 14)]),
        (('1rr1s', '11srs'), [1, s, (1, 0, s), (2, 0, r), (2, 3, r), (1, 2, 1, 0), (0, 1, r, 3)]),
        (('1rr1s', '1rrrrs'), [r, 1, (1, 0, s), (1, 2, s), (1, 3, r, 0), (2, 0, r), (3, 2, 1, 1)]),
        (('1rr1s', '1srrrs'), [r, r, (1, 0, r), (2, 0, r), (3, 0, r), (4, 0, r), (5, 0, r), (6, 1, s), (6, 7, 1), (8, 7, s), (6, 8, s), (10, 8, s), (5, 10, 1), (5, 12, s), (13, 12, s), (2, 3, s, 11), (1, 2, s, 14)]),
        (('1rrr', '11srsrs'), [1, s, (1, 0, r), (1, 2, r), (3, 2, s), (3, 4, 1, 0), (0, 1, r, 2)]),
        (('1rrr', '1srrsrs'), [1, r, (1, 0, s), (1, 2, r), (1, 3, r), (1, 4, s), (4, 3, s), (4, 6, r), (4, 7, s), (8, 7, r), (9, 7, r), (10, 7, s), (9, 10, s), (6, 3, 1, 0), (5, 4, 1, 0)]),
        (('1rrrr', '11rsrs'), [1, s, (1, 0, r), (2, 0, 1), (2, 3, r), (2, 4, s), (1, 2, r), (4, 3, 1, 0), (5, 4, r), (6, 5, 1, 3)]),
        (('1rrrr', '1rrsrs'), [1, s, (1, 0, r), (1, 2, r), (3, 2, r), (3, 4, s), (5, 4, r), (5, 6, r), (7, 6, r), (7, 8, s), (6, 4, 1, 0), (3, 5, 1, 0)]),
        (('1rrs', '11srsrss'), [1, r, (1, 0, s), (2, 0, s), (3, 0, r, 1), (2, 3, r), (1, 5, s), (1, 6, s), (7, 6, 1, 0)]),
        (('1rrs', '1srsrrss'), [1, s, (0, 1, s), (0, 2, r), (2, 1, r), (3, 4, r), (3, 5, s), (3, 6, s), (5, 4, s), (5, 8, s), (5, 9, r), (5, 10, s), (11, 10, s), (12, 10, r), (13, 10, r), (14, 10, s), (14, 15, s), (13, 14, s), (13, 17, s), (6, 5, 1, 0), (8, 4, 1, 0)]),
        (('1rrsr', '11srss'), [1, r, (1, 0, s), (1, 2, r), (3, 2, s), (4, 2, r, 1), (3, 4, 1, 0)]),
        (('1rrsr', '1srrss'), [1, r, (1, 0, s), (2, 0, r), (3, 0, s), (4, 0, r), (5, 0, s), (6, 0, r), (7, 0, s), (8, 0, r), (9, 0, s), (10, 0, r), (11, 0, s), (1, 2, r, 9), (3, 4, r, 11)]),
        (('1rs1s', '111ss'), [1, r, (1, 0, 1), (2, 0, r), (2, 3, 1, 0), (3, 0, s), (3, 5, s), (5, 0, s), (7, 0, s), (1, 2, s, 7)]),
        (('1rs1s', '11r1ss'), [1, 1, (1, 0, r), (2, 0, r), (2, 3, 1, 1), (1, 2, s), (2, 4, s), (1, 5, s), (1, 7, s), (3, 0, s, 8)]),
        (('1rs1s', '1s1sss'), [1, s, (1, 0, s), (2, 0, s), (3, 0, r), (3, 4, s), (5, 4, 1, 0), (4, 0, s, 1)]),
        (('1rsr', '1111ss'), [1, 1, (1, 0, r), (1, 2, 1, 0), (3, 2, s), (4, 2, s), (4, 5, r), (3, 6, 1, 1)]),
        (('1rsr', '111r1ss'), [1, s, (1, 0, r), (2, 0, 1), (0, 1, r), (0, 4, 1, 3), (1, 2, s), (3, 0, r, 4)]),
        (('1rsr', '111s1sss'), [1, s, (1, 0, r), (1, 2, s), (3, 2, 1, 0), (1, 3, r, 2)]),
        (('1rsr', '111ss'), [1, r, (1, 0, 1, 0), (1, 2, s), (1, 3, s), (0, 1, 1, 0), (4, 3, r)]),
        (('1rsr', '11r1ss'), [1, r, (1, 0, r), (2, 0, s), (2, 3, s), (3, 0, r, 1), (2, 4, 1, 0)]),
        (('1rsr', '11rr1ss'), [1, 1, (1, 0, 1), (2, 0, 1), (3, 0, 1), (4, 0, 1), (5, 0, 1), (6, 1, r), (7, 1, r), (8, 1, s), (8, 9, s), (10, 9, r), (11, 2, r), (12, 2, s), (12, 13, s), (14, 13, r), (6, 7, s), (16, 7, s), (6, 16, r), (8, 10, 1, 4), (12, 14, 1, 5)]),
        (('1rsr', '11s1sss'), [1, s, (1, 0, r), (1, 2, s), (1, 3, r), (3, 2, 1, 0), (2, 0, 1, 0), (5, 2, s), (7, 2, s)]),
        (('1rsr', '1r1r1ss'), [1, r, (1, 0, r), (2, 0, s), (2, 3, s), (2, 4, 1, 0), (1, 2, 1, 0)]),
        (('1rsr', '1r1s1sss'), [1, r, (1, 0, s), (1, 2, s), (1, 3, 1, 0), (3, 2, r), (5, 0, r, 1), (0, 1, s), (7, 1, s)]),
        (('1rsr', '1rr1ss'), [1, s, (1, 0, r), (2, 0, r), (3, 0, s), (4, 0, r), (5, 0, r), (6, 0, s), (7, 0, r), (8, 0, r, 2), (1, 2, s), (3, 4, s), (6, 7, s), (3, 11, 1, 0), (5, 6, r)]),
        (('1rsr', '1rrr1ss'), [r, r, (1, 0, r), (2, 0, r), (3, 0, r), (4, 0, r), (5, 0, r), (6, 1, 1), (6, 7, s), (6, 8, s), (6, 9, 1), (5, 10, s), (5, 11, s), (7, 1, s), (13, 1, s), (3, 4, 1, 10), (1, 2, 1, 10)]),
        (('1rsr', '1s1s1ssss'), [1, s, (1, 0, r), (2, 0, s), (3, 0, r), (4, 0, s), (1, 2, s), (6, 2, 1, 0), (2, 3, s), (2, 8, 1, 0), (4, 5, s)]),
        (('1rsrs', '111ssss'), [1, r, (1, 0, 1), (2, 0, r), (2, 3, 1, 0), (3, 0, s), (5, 0, s), (3, 5, s), (3, 7, s), (1, 2, s, 7)]),
        (('1rsrs', '11ssss'), [1, r, (1, 0, s), (2, 0, s), (3, 0, r, 1), (1, 2, s), (1, 5, s), (2, 3, r), (6, 5, 1, 0)]),
        (('1rsrs', '1r1ssss'), [r, r, (1, 0, 1), (0, 1, 1, 2), (3, 1, s), (4, 1, s), (5, 1, s), (6, 1, s), (2, 0, s, 5)]),
        (('1rssr', '111ss'), [1, r, (1, 0, s), (2, 0, r), (3, 0, s), (4, 0, r), (1, 2, s), (2, 3, s), (3, 4, s), (4, 5, s), (1, 6, 1, 0), (7, 3, 1, 0)]),
        (('1rssr', '11r1ss'), [1, 1, (1, 0, 1), (2, 0, 1), (3, 0, 1), (4, 0, 1), (5, 0, 1), (6, 1, r), (7, 1, r), (8, 1, s), (9, 1, r), (10, 2, r), (11, 2, s), (12, 2, r), (13, 3, r), (8, 9, s), (9, 10, s), (11, 12, s), (12, 13, s), (7, 8, 1, 4), (10, 11, 1, 5)]),
        (('1rssr', '11s1sss'), [1, 1, (1, 0, 1), (1, 2, r), (3, 2, s), (3, 4, s), (5, 4, s), (4, 2, r), (7, 2, s), (7, 8, s), (9, 8, s), (10, 8, r), (3, 5, 1, 0), (6, 7, 1, 1)]),
        (('1rssr', '1r1ss'), [1, r, (1, 0, r), (2, 0, s), (3, 0, r), (4, 0, r), (5, 0, s), (6, 0, r), (7, 0, r), (4, 5, 1, 0), (7, 8, 1, 0), (2, 3, s), (3, 4, s), (5, 6, s), (6, 7, s)]),
        (('1rssr', '1rr1ss'), [1, r, (1, 0, s), (2, 0, r), (3, 0, r), (1, 2, s), (5, 2, s), (3, 4, r, 1), (1, 5, 1, 0)]),
        (('1rssr', '1s1sss'), [1, r, (1, 0, s), (2, 0, r), (1, 2, s), (4, 2, s), (4, 5, r), (3, 0, 1), (0, 1, 1), (8, 1, 1, 7), (5, 3, 1, 8)]),
        (('1rsss', '111ss'), [1, 1, (1, 0, 1), (1, 2, r), (1, 3, s), (1, 4, s), (1, 5, r), (6, 5, s), (7, 5, s), (8, 4, s), (8, 9, s), (8, 10, s), (11, 10, r), (3, 2, 1, 0), (1, 6, 1, 0)]),
        (('1rsss', '11r1ss'), [1, 1, (1, 0, 1), (1, 2, r), (1, 3, s), (1, 4, s), (1, 5, r), (6, 5, s), (7, 5, s), (8, 4, s), (9, 3, 1), (9, 10, s), (8, 11, s), (7, 12, 1), (13, 12, r), (14, 10, 1), (14, 15, r), (16, 15, s), (16, 17, s), (17, 15, s), (17, 19, s), (18, 20, s), (21, 20, s), (21, 22, r), (22, 20, s), (24, 19, r), (6, 13, 1), (15, 10, 1, 0), (26, 13, 1, 0)]),
        (('1rsss', '11s1sss'), [1, r, (1, 0, s), (2, 0, s), (1, 2, s), (4, 2, s), (5, 3, s), (1, 4, 1), (7, 4, s), (8, 5, s), (8, 9, r), (1, 7, s), (1, 11, s), (11, 7, s), (12, 11, s), (12, 14, s), (13, 7, r), (14, 13, s), (14, 17, s), (16, 7, 1), (7, 10, 1, 0), (17, 16, 1, 0)]),
        (('1rsss', '1r1ss'), [1, r, (1, 0, s), (1, 2, s), (2, 0, s), (3, 2, s), (3, 5, s), (4, 0, r), (4, 7, s), (5, 8, s), (6, 9, r), (7, 0, r), (11, 0, s), (11, 12, s), (12, 0, s), (12, 14, s), (13, 15, s), (14, 0, r), (14, 17, s), (15, 18, s), (16, 19, r), (1, 3, 1, 0), (18, 17, 1, 0)]),
        (('1rsss', '1rr1ss'), [1, r, (1, 0, r), (1, 2, r), (2, 0, s), (4, 0, s), (2, 4, s), (4, 5, s), (7, 5, s), (6, 7, s), (9, 7, s), (1, 3, 1, 0), (10, 8, 1, 0)]),
        (('1rsss', '1s1sss'), [1, r, (1, 0, s), (1, 2, s), (3, 2, s), (3, 4, s), (5, 4, s), (6, 4, s), (7, 4, s), (7, 8, r), (9, 0, s), (10, 0, s), (10, 11, s), (10, 12, s), (13, 12, s), (14, 12, s), (15, 12, s), (16, 11, r), (1, 3, 1, 0), (15, 16, 1, 0)]),
        (('rrrr', '11rrsr'), [1, 1, (0, 1, r), (2, 1, r), (2, 3, s), (2, 4, r), (4, 3, r), (6, 3, r), (5, 6, r), (8, 6, r), (6, 7, s), (10, 7, r), (8, 9, r), (12, 9, s), (13, 9, r), (12, 13, r), (12, 15, r), (12, 16, s), (11, 7, 1), (7, 3, 1), (19, 1, 1), (19, 20, r), (18, 19, r), (18, 22, r), (23, 22, r), (24, 22, s), (25, 21, r), (26, 21, r), (26, 27, s), (28, 27, r), (29, 27, 1), (29, 30, 1, 0), (14, 11, 1, 30)]),
        (('rrrr', '11rsr'), [1, r, (1, 0, r), (1, 2, s), (3, 2, r), (3, 4, r), (4, 2, 1, 0), (1, 5, 1, 0)]),
        (('rrrr', '1r1rsr'), [1, r, (1, 0, r), (2, 0, r), (3, 0, r), (2, 3, s), (4, 0, r, 2), (0, 1, r, 3)]),
        (('rrrr', '1rrrsr'), [1, r, (1, 0, r), (2, 0, r), (3, 0, r), (4, 0, r), (5, 0, r), (6, 0, r), (7, 0, r), (8, 0, r), (9, 0, r), (10, 0, r), (11, 0, r), (1, 2, s), (13, 2, r, 7), (2, 3, r), (3, 4, s), (15, 3, r, 10), (5, 6, s), (4, 5, r)]),
        (('rrsrs', '1rssssr'), [1, r, (1, 0, r), (1, 2, s), (1, 3, s), (1, 4, s), (1, 5, s), (1, 6, r, 2), (4, 3, r), (5, 4, r), (9, 8, 1, 0)]),
        (('rrsss', '1rrsssr'), [s, s, (1, 0, s), (2, 0, s), (3, 0, s), (4, 0, s), (5, 0, s), (6, 1, r), (1, 2, r), (2, 3, r), (3, 4, r), (4, 5, r), (5, 6, r), (7, 8, 1), (8, 9, 1), (9, 10, 1, 13), (10, 11, 1, 14)])
        #(('',''), [])
    ]
    return packings3





==> c/search_for_denser_bin.sage <==
thepath = ''
# Input from the table
attach(thepath+'library/input.sage')

# All calculatory functions are here
attach(thepath+'library/small_functions.sage')

# All drawing functions are here
attach(thepath+'library/drawing.sage')


Qpi = QQ(n(pi))
#########################################################################################
# Binary compact packings
#########################################################################################

var('r')

bin_r=[
AA(ZZ[r](r^4-10*r^2-8*r+9).roots(AA)[0][0]),
AA(ZZ[r](r^8 - 8*r^7 - 44*r^6 - 232*r^5 - 482*r^4 - 24*r^3 + 388*r^2 - 120*r + 9).roots(AA)[2][0]),
AA(ZZ[r](8*r^3+3*r^2-2*r-1).roots(AA)[0][0]),
AA(sqrt(2)-1), 
AA((2*sqrt(3)+1-2*sqrt(1+sqrt(3)))/3),
AA(sin(pi/12)/(1-sin(pi/12))),
AA((sqrt(17)-3)/4),
AA(2/sqrt(3)-1),
AA(5-2*sqrt(6))]


# corresponding density/pi (algebraic value)
bin_d=[
ZZ[r](27*r^4 + 112*r^3 + 62*r^2 + 72*r - 29).roots(AA)[1][0],
ZZ[r](r^8 - 4590*r^6 - 82440*r^5 + 486999*r^4 - 1938708*r^3 + 2158839*r^2 - 1312200*r + 243081).roots(AA)[2][0],
ZZ[r](1024*r^3 - 692*r^2 + 448*r - 97).roots(AA)[0][0],
ZZ[r](2*r^2 - 4*r + 1).roots(AA)[0][0],
ZZ[r](944784*r^4 - 3919104*r^3 - 2191320*r^2 - 1632960*r + 757681).roots(AA)[0][0],
ZZ[r](144*r^4 + 9216*r^3 + 133224*r^2 - 127104*r + 25633).roots(AA)[2][0],
ZZ[r](4096*r^4 + 2924*r^2 - 289).roots(AA)[1][0],
ZZ[r](108*r^2 + 288*r - 97).roots(AA)[1][0],
ZZ[r](144*r^4 - 4162200*r^2 + 390625).roots(AA)[2][0]]

bin_names = ["b"+str(i+1) for i in range(9)]

#Contains  packing_name : (radius, density)
bin_dict = {"b"+str(i+1):  (RIF(bin_r[i]),RIF(bin_d[i]*pi))  for i in range(9)}
for x in bin_names:
    print(x,bin_dict[x])
        
    
#########################################################################################
# Ternary compact packings
#########################################################################################

ter_names = [i+1 for i in range(164)]
ter_dict = {}

def ternary_init():
    global ter_dict
    for case in ter_names:
        (r,s, disc_nums_1rs, triangles_nums, coronas, dens) = input_values(case)
        ter_dict.update({case:(r,s,s/r,RIF(dens))})


#########################################################################################
# Candidates for counter-examples
#########################################################################################

eps = QQ(0.2)

def ternary_with_similar_ratio(bin_name):
    ratio, density   = bin_dict[bin_name]
    lr,ls,lsr = [],[],[]
    for case in ter_names:
        ter_r, ter_s, ter_sr, ter_d  = ter_dict[case]
        if ter_d < density:
            if abs(ter_r-ratio) < eps:
                lr+=[{'case':case, 'r':ter_r, 'R':1, 'ter_d':ter_d}]
            if abs(ter_s-ratio) < eps:
                ls+=[{'case':case, 'r':ter_s, 'R':1, 'ter_d':ter_d}]
            if abs(ter_sr-ratio) < eps:
                lsr+=[{'case':case, 'r':ter_s, 'R':ter_r, 'ter_d':ter_d}]
    return(('r1',lr),('s1',ls),('sr',lsr))
           
           
def denser_than_any_bin():
    l = []
    dmaxbin = max(bin_dict[bname][1] for bname in bin_names)
    for case in ter_names:
        if ter_dict[case][-1] > dmaxbin:
            l.append(case)
    return l

# r8 <-> r7
d0=(0,0,1)
d1=(2,0,1)
d2=stick(d0,d1,r)
d3=stick(d0,d2,1)
# r8: when d1 touches d3, i.e., d3[0]=1
r8=[x for x in find_roots(d3[0]-1,0,1) if x >0 and x<1][0]
denser_than_bin = [23, 26, 32, 35, 36, 38, 42]
ter_names = [i for i in ter_names if not i in denser_than_bin]

#########################################################################################
# Candidates density
#########################################################################################

def base_area(bin_name):
    R,r = 1,bin_dict[bin_name][0]
    if bin_name == "b1":
        return 6*d_area(R,R,r)+2*d_area(R,r,r)
    elif bin_name == "b2":
        return 6*d_area(R,R,r)+3*d_area(R,r,r) + d_area(r,r,r)  + 3*d_area(R,R,R)
    elif bin_name == "b4":
        return 4*R**2
    elif bin_name == "b7":
        return  4*d_area(R,R,r) + 2*d_area(R,r,r)
    elif bin_name == "b8":
        return area(2*R, 2*R, 2*R)
    elif bin_name == "b9":
        return area(2*R, 2*R, 2*R)
    else:
        return 0

def almost_compact_density_r_smaller(bin_name, r, R):
    tile_area = base_area(bin_name) * (R**2 if bin_name!="b6" else (r/(bin_dict["b6"][0]))**2)
    if bin_name == "b1":
        return 2*Qpi*(R**2+r**2) / tile_area
    elif bin_name == "b2":
        return Qpi*(2*R**2+3*r**2) / tile_area
    elif bin_name == "b3":
        return Qpi*(R**2+2*r**2) / (2*R * (R + r + sqrt((R+r)**2-R**2)))
    elif bin_name == "b4":
        a = tight_angle((R,R,r))
        if sin(a) < QQ(.5): # r is too small
            return 0
        return (Qpi*(R**2 + r**2) / ( 8*sin(a)*cos(a)*R**2 ))
    elif bin_name == "b5":
        return (2*Qpi*R**2+7*Qpi*r**2)/6/sqrt(3)/R**2
    elif bin_name == "b6":
        a = (2*Qpi - tight_angle((r,r,r)) - 2*tight_angle((R,r,r)))/2
        if RIF(R)  >  RIF((r+R)*sin(a)): # r is too small
            return 0
        return Qpi*(3*r**2 + QQ(.5)*R**2) / (3*d_area(R,r,r)+ d_area(r,r,r) + 3*sin(a)*cos(a)*(r+R)**2)
    elif bin_name == "b7":
        a = Qpi-tight_angle((R,r,R))
        if RIF((3*r)/(r+R)) < RIF(cos(a)): # r is too small
            return 0               
        return Qpi*(R**2 + 2*r**2) / (4*d_area(R,R,r) + 2*sin(a)*cos(a)*(r+R)**2)
    elif bin_name == "b8":
        return (cov(2*R, 2*R, 2*R, R, R, R)+Qpi*r**2) / tile_area
    elif bin_name == "b9":
        return (QQ(.5)*R**2+3*Qpi*r**2) / (sqrt(3)*R**2)
    else:
        print("I don't know how to compute it...")
        return 0
    
def almost_compact_density_r_greater(bin_name, r, R):
    # !!! need upper bound on r however
    if bin_name == "b1":
        a = (2*Qpi-2*tight_angle((R,r,R))-2*tight_angle((r,r,R)))/2
        if RIF(r/(r+R)) > RIF(cos(a)): # r is too big
            
            return 0               
        return Qpi*(R**2 + r**2) / (2*d_area(R,R,r) + d_area(R,r,r) + sin(a)*cos(a)*(r+R)**2)
    elif bin_name == "b2":
        a = (2*Qpi - tight_angle((r,r,r)) - tight_angle((R,r,R)) - 2*tight_angle((r,r,R))) / 2
        if RIF(r/(r+R)) > RIF(cos(a)) : # r is too big
            return 0
        return Qpi*(R**2 + 2*r**2) / (4*d_area(R,R,r) + 2*sin(a)*cos(a)*(r+R)**2)
    elif bin_name == "b3":
        a = (Qpi - 2*tight_angle((r,R,r))) / 2
        if RIF(R/(r+R)) > RIF(cos(a)) : # r is too big
            return 0
        return Qpi*(2*r**2 + R**2) / (4*d_area(r,R,r) + 2*sin(a)*cos(a)*(r+R)**2) 
    elif bin_name == "b4":
        a = (2*Qpi-3*tight_angle((R,r,R)))/2
        if RIF(r/(r+R)) > RIF(cos(a)): # r is too big
            return 0
        return Qpi*(R**2 + r**2) / (3*d_area(R,R,r) + sin(a)*cos(a)*(r+R)**2)
    elif bin_name == "b5":
        a = (2*Qpi-2*tight_angle((r,r,r))-2*tight_angle((R,r,r)))/2
        if RIF(r/(r+R)) > RIF(cos(a)): # r is too big
            return 0
        return Qpi*(2*R**2 + 7*r**2) / (6*d_area(r,r,R) +6*d_area(r,r,r) + 6*sin(a)*cos(a)*(r+R)**2)
    elif bin_name == "b6":
        RR = r/bin_dict['b6'][0]
        a = arccos(r/(RR+r))
        return Qpi*(3*r**2 + QQ(.5)*R**2) / (sqrt(3)*(sin(a)*(r+RR))**2)
    elif bin_name == "b7":
        a = (2*Qpi-tight_angle((R,r,R))-2*tight_angle((r,r,R)))/2
        if RIF(r/(r+R)) > RIF(cos(a)): # r is too big
            return 0
        return Qpi*(QQ(.5)*R**2 + r**2) / (d_area(R,R,r) + d_area(r,r,R) + sin(a)*cos(a)*(r+R)**2) 
    elif bin_name == "b8":
        a = Qpi-tight_angle((R,r,R))
        if RIF((2*r)/(r+R)) > RIF(cos(a)): # r is too big, or too close to b1
            return 0
        return Qpi*(QQ(.5)*R**2 + r**2) / (2*d_area(R,R,r) + sin(a)*cos(a)*(r+R)**2)
    elif bin_name == "b9":
        a = (2*Qpi-2*tight_angle((R,r,r))-tight_angle((r,r,r)))/2
        if  RIF(r/(r+R)) > RIF(cos(a)) : # r is too big
            return 0
        return Qpi*(QQ(.5)*R**2 + 3*r**2) / ( sqrt(3) * (sin(a)*(r+R))**2 )
    else:
        print("I don't know how to compute it...")
        return 0
    
        
def classify(bin_name,case, r, R, d):
    bin_r = bin_dict[bin_name][0]
    bin_d = bin_dict[bin_name][1]
    sign = ''
    if  r/R <= bin_r:
        sign = "r <= binr"
        d_new = almost_compact_density_r_smaller(bin_name, r, R)
    else:
        sign = "r > binr"
        d_new = almost_compact_density_r_greater(bin_name, r, R)

    if d_new - bin_d > QQ(0.00001):
        print(str(case)+"  Non compact bin > compact ???? something is wrong"+str((r,R,d,bin_name, (RIF(d_new).endpoints(), RIF(bin_dict[bin_name][1]).endpoints()))))
        return('','',0)
    if d_new > d:
        return("counter example",sign, d_new)
    else:
        return("no",sign, d_new)

 


                       
#########################################################################################
# Main
#########################################################################################

ternary_init() # it's long...
print("Ternary init done")

candidates = {}
for name in bin_names:
    candidates.update({name: ternary_with_similar_ratio(name)})

results_dict = {}
found_cases = set()
    
# consists of bin_name:[(ter_case, (ter_d, d_new), rtype, r, R, sign)]
for bin_name in bin_names:
    results = []
    print("treating "+bin_name+" ...")
    for rtype,candidates_list in candidates[bin_name]:
        for candidate in candidates_list:
            case = candidate['case']
            ter_d = candidate['ter_d']
            r,R=candidate['r'],candidate['R']
            candidate_type, sign,d_new = classify(bin_name,case,r,R,ter_d)
            if candidate_type == "counter example":
                results.append((case, (ter_d, d_new), rtype, r, R, sign))
                found_cases.add(case)
    results.sort(key = lambda x: x[0])
    results_dict.update({bin_name:results})


found_list = list(found_cases)
found_list.sort()
print("Found cases: "+str(found_list))

found_cases_info = {}
for case in found_list:
    l = []
    for bin_name in bin_names:
        for (ter_case, fdensities, rtype,r,R,sign) in results_dict[bin_name]:
            if ter_case==case:
                l+=[{'bin_name':bin_name, 'ter_d':fdensities[0], 'd_new':fdensities[1], 'rtype':rtype, 'r':r,'R':R,'sign':sign[2]}]
                break
    found_cases_info.update({case:l})


best_bin_for_found = {}

for case in found_cases_info.keys():
    l = found_cases_info[case]
    l.sort(key = lambda x: n(x['d_new']))
    binn=l[-1]
    best_bin_for_found.update({case:binn})


ternary_for_bin = {binname:[] for binname in bin_names}

not_saturated = [24,28,29,30,31,32,33,37,38,39,40,41,42,43,44]
found_saturated = [x for x in found_list if not x in not_saturated]

for case in found_saturated:
    bin_name=best_bin_for_found[case]['bin_name']
    l = ternary_for_bin[bin_name]
    ternary_for_bin.update({bin_name:(l+[case])})


bin_names = [x for x in bin_names if len(ternary_for_bin[x])>0]

for b in ternary_for_bin.keys():
    print(b+": "+str(ternary_for_bin[b]))


==> pictures/counter_ex_paper/compress_pdfs.sh <==
#!/bin/bash

find ./ -type f -iname '*.pdf' | while read -r file


do
  gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile="compressed.pdf" "$file"
  rm "$file"
  mv "compressed.pdf" "$file"
done

